Keyframes First, Motion Second: Revisiting Compressed-Domain Video Captioning under Limited Supervision

Compressed-domain video captioners such as CoCap read the H.264 bitstream directly: a pretrained encoder reads the keyframes (I-frames), while motion and residual encoders, trained from scratch, turn the codec's motion vectors and residuals into action tokens. This motion branch costs decoding time and supervision, both scarce on edge devices. We ask when it pays off under limited supervision. In a controlled study on 2,500 VATEX training clips, we fix a frozen SigLIP 2 keyframe encoder, a GPT-2 caption decoder and the training schedule, vary only the visual tokens the decoder receives (34 configurations), and report held-out test CIDEr with paired bootstrap intervals and three seeds. Motion encoders trained from scratch bring no measurable benefit: CoCap-style action tokens change CIDEr by -0.55 (95% CI [-2.3, +1.2]), and six other uses of motion do not help. Warm-started from a model trained on 48x the caption samples, they add +1.3 CIDEr on average, though not significantly across seeds, and only while the keyframe tokens stay frozen. Reading the keyframes better matters more: fine-tuning SigLIP 2's own attention-pooling head adds 5.4 CIDEr, and one to eight such tokens beat the 16 CoCap-style tokens on every seed while decoding only I-frames (7.3 ms instead of 44-114 ms per clip). The same holds on MSVD's full split in CoCap's own video encoding, where the readout leads by 14.2 CIDEr and action tokens bring no reliable gain, also with clean single-reference motion vectors. Under limited supervision, keyframes come first and motion second.

==> anc/clip_ids/msvd_test.txt <==
eyhzdC936uk_15_27
f-24IxG9ijw_25_40
f9Won2JpOEU_60_80
f9_bP219ehQ_63_70
fBA_lxUiwSg_2_4
fEsrO_poIUg_161_168
fF89MasBFLw_321_326
fGc6_D0JEIQ_31_46
fHfpMUDrQCs_17_31
fIaLVw_Gc_w_99_109
fJr2evLANsE_0_10
fKqBnl8D1Qo_5_44
fMFvOgb4k6E_35_43
fMXfphSi6Yw_7_12
fVWUaH2mCt4_1_7
fX5G_JwPlLo_640_660
fY0lZTWlBAg_470_485
f_CvW22Eauc_16_23
f_GnkweYzzI_35_41
fcvW1vr8hAs_104_108
fcvW1vr8hAs_96_102
fd7Ky1lEPT8_40_50
fgWFxFg7-GU_10_26
ficwZQYmRLE_5_20
fjDvKHkmxs0_119_126
fjDvKHkmxs0_72_87
fkONJEgTNJY_25_35
fnpp8v9NbmY_181_188
fqly5kyO2MI_10_20
fr9H1WLcF1A_141_148
fr9H1WLcF1A_256_261
fr9H1WLcF1A_326_336
fvBs0xpEZhQ_10_30
fw8qvK67jYY_50_97
g1Gldu1KS44_8_14
g2IYQq7IkXc_124_132
g2IYQq7IkXc_23_32
g36ho6UrBz0_5_20
g8LUhxR-6Wg_0_8
g9aZcaEg7iY_0_9
gCra4qOrjFw_1_17
gGDtPJzh_0s_30_45
gHyXstpe_N8_116_125
gHyXstpe_N8_140_150
gHyXstpe_N8_95_100
gHzws6FpuNE_10_12
gIvetX_oXeI_85_90
gMqKUPeTAkg_17_30
gWRRHV7DLV0_21_31
gXVaC3gBWbc_22_30
gbUhorqLCzU_10_23
gbW9f8xydks_0_10
gbbRwBZuhzI_26_40
ge7OOILJA6U_20_25
ggWzbEFC-RE_1_11
ggic669elLM_200_215
ghynaoVNwZc_1_20
giLxPCgLLqg_9_19
gjVBEJGHrXk_26_38
glii-kazad8_21_29
glrijRGnmc0_211_215
gnEE6oWoz7U_124_132
gp8XjWSoP2k_0_10
gqSOvUH_njE_151_155
gqxpGOHUH9k_113_119
gtIz1u8g1F0_3_13
gtixLEvO2Us_0_6
gvVsgOK1iJw_32_38
gyOVZz7kXyM_1_10
h0JvF9vpqx8_213_223
h0JvF9vpqx8_36_42
hEOGZoYSvT4_82_86
hFERWnoc-nU_0_12
hJFBXHtxKIc_118_123
hJFBXHtxKIc_163_168
hJFBXHtxKIc_204_209
hJFBXHtxKIc_225_230
hJFBXHtxKIc_286_291
hJFBXHtxKIc_298_303
hJFBXHtxKIc_310_315
hJFBXHtxKIc_317_322
hJuqBDw_TT4_105_112
hJuqBDw_TT4_14_25
hM3jzlyNIpc_0_10
hNECyt6Bo0A_5_10
hNOzHvsEmg4_31_36
hNPZmTlY_3Q_0_8
hPyU5KjpWVc_0_35
hReROJQpSow_24_30
hSgGBHbJrmE_0_17
hW8TKz2Aea4_40_50
hW8TKz2Aea4_5_12
hWhKdXcqYeU_3_12
hXn7D6-AAMA_0_9
haJn6k5zVnE_1_23
hbE29pZh76I_3_8
hcCLIzzB1jQ_1_7
hkkmKk9LcQk_36_43
hksxtbcS780_7_14
hoinj6vyQ2g_8_16
ht2oIYBSoI0_9_21
htWPOGTagec_2_18
htry5uxX0-Y_45_52
hxZ-5wELSJM_0_12
i2GgBwlwV0c_24_31
i2sRHf9m5KM_28_42
i3cHNObcEh8_0_10
i3fd4nE8OCI_174_181
iCiGjZEV7VI_65_75
iEW-EkPQywU_61_83
iLr7ZHAq1ro_7_11
iTA0rWPE4nY_17_23
iUYWdCxvJCI_2_14
iarsmqA3dck_19_25
ibSwITK4jjQ_14_24
idRc_KkInds_0_6
idXJu0BQRvo_2_6
ifS2nXfCyYo_4_34
inLBPVG8oEU_18_24
inzk2fTUe1w_1_15
io2dbV-Qbus_215_247
itxzpFW1z7E_22_36
iuqVpMdb1NM_35_43
iwpnUHFhjWc_84_94
iwpnUHFhjWc_9_14
iyAoiWeD53k_120_127
izU1dDwnuMY_80_92
j1Z890_Q3so_131_138
j2Dhf-xFUxU_13_20
j2Dhf-xFUxU_20_29
j2sOMdilDWU_87_97
j4dMnAPZu70_11_18
j4dMnAPZu70_12_17
j7xz1nos-xc_10_20
jCplbayVbtw_10_20
jCplbayVbtw_28_38
jD4o_Lmy6bU_117_137
jDFn-1lXJ98_71_80
jI58q6rcNLc_8_18
jLgmCY1fEE8_16_26
jMO3jGQeqyk_3_6
jPBxl9gFqNY_110_117
jTaLGh_MKCM_5_20
jTnrm338_KY_34_42
jW77z3-SrO4_56_63
jZ8X8e7eRVk_24_27
jbzaMtPYtl8_48_58
jcIrD7rNvTM_10_21
jcRCn7MeSbo_71_82
jdAbpLooDgM_10_15
jfrrO5K_vKM_55_65
jjl2ZMdFCsw_130_142
jjl2ZMdFCsw_17_35
jlahRlo4jlU_30_36
jmoT2we_rqo_0_5
jsEUFYhiqxU_121_128
jv-eV6jR3Qw_7_12
jvxUeT1Nlb8_100_115
jxdubZzQrio_33_46
k-SWy-sU8cE_5_10
k06Ge9ANKM8_5_16
k4hhWYtaQ14_0_10
k5OKBX2e7xA_19_32
k8l4ETsylVY_9_18
k9Brw_0gncU_14_33
kBMsuhDvg88_45_64
kBjUDCyDCuI_20_26
kEGmZDpZ_RE_248_293
kEGmZDpZ_RE_295_330
kEGmZDpZ_RE_352_370
kI6MWZrl8v8_149_161
kIZanu909lw_67_80
kJY5BRCNAs4_3_6
kKGehSw5ht8_39_45
kNHivduxQWg_0_14
kRNHJSc4AXE_220_228
kSzS_lFtJDk_55_70
kWLNZzuo3do_145_151
kWLNZzuo3do_147_153
kWLNZzuo3do_152_164
kWLNZzuo3do_154_165
kWLNZzuo3do_167_181
kWLNZzuo3do_17_23
kWLNZzuo3do_192_196
kWLNZzuo3do_206_213
kWLNZzuo3do_217_222
kWLNZzuo3do_222_227
kWLNZzuo3do_228_232
kWLNZzuo3do_24_31
kWLNZzuo3do_251_260
kWLNZzuo3do_25_32
kWLNZzuo3do_262_270
kWLNZzuo3do_31_37
kWLNZzuo3do_38_42
kWLNZzuo3do_38_47
kWLNZzuo3do_48_53
kWLNZzuo3do_56_62
kWLNZzuo3do_76_80
kWLNZzuo3do_77_83
kWLNZzuo3do_86_93
kZfBt5me3Pg_2_7
kk3TIio1-Uw_5_14
klFyrnrUSck_13_19
klFyrnrUSck_25_36
klFyrnrUSck_42_46
klFyrnrUSck_63_73
klFyrnrUSck_79_85
klFyrnrUSck_87_100
klteYv1Uv9A_27_33
kquB3rIgfGk_197_202
kquB3rIgfGk_525_532
kquB3rIgfGk_537_544
kquB3rIgfGk_640_645
krAk8WPZRL4_207_212
kuNQpRTc-hA_126_135
kzyFBlNRohs_82_88
l57mQZvDaL4_10_30
l5JJ2n2ggiQ_319_327
lAznAeFFldg_6_10
lB1UPJ4leqs_0_6
lB1UPJ4leqs_1_6
lFdg5CWMTt0_24_28
lFyPUgJCmtU_100_110
lGk1MA6YP-M_36_48
lKADopH3qFY_0_10
lKpGc3SCSVw_12_20
lR8RrUBhCQg_5_15
lSnWhsmlGec_5_10
labytsb3gfI_146_154
lb8J2zCQTlo_3_8
lc9bA-hvqHU_1_6
lcu-DwrnYY8_2_5
lexLAjh8fPA_27_31
lfGlDg47How_110_115
lfGlDg47How_361_367
lfGlDg47How_93_98
ljGcQocjSs4_38_60
lm0z7eLsbbw_9_23
lmCrIZeob4w_23_26
lo4KcsBN--A_0_10
lrZxpneS6Gk_0_12
lsanQj2yacs_102_108
lsanQj2yacs_80_85
lv8d_qLLqsk_1_20
lvFYUmDSOvU_34_38
lw7pTwpx0K0_38_48
m1NR0uNNs5Y_104_110
m1NR0uNNs5Y_123_129
m1NR0uNNs5Y_160_166
m1NR0uNNs5Y_192_198
m1NR0uNNs5Y_224_230
m1NR0uNNs5Y_273_280
m1NR0uNNs5Y_57_64
m1NR0uNNs5Y_73_78
m1NR0uNNs5Y_88_94
m1c04pCYGxA_57_64
m4D72WXFd8s_557_564
m7x8uIdg2XU_67_73
mCrRHP4LFmo_24_40
mF6ijhSrbBQ_32_40
mFCf8lLXrUc_25_35
mFCf8lLXrUc_36_57
mHv4iJ9Yr1g_10_16
mJ9eRvxjLc4_0_16
mOZkcBcWR8o_6_12
mYzajpeAWuA_100_112
mZVPkPqwzR4_38_45
mbesJaS6vwg_187_195
me1D1WZ0yNM_120_124
mfJjIOfj6D8_3_10
mmSQTI6gMNQ_120_128
mmSQTI6gMNQ_15_21
msCidKHOh74_392_399
msCidKHOh74_410_418
mtrCf667KDk_134_176
muI1BFsdbdo_33_45
mv89psg6zh4_33_46
n016q1w8Q30_2_11
n2NLoLNecgI_168_178
n6U-TGahwvs_100_110
nBFhvrAOFqY_23_29
nBFhvrAOFqY_89_103
nBJV56WUDng_38_47
nCtZFOYAlvQ_44_49
nHZsE7T7hwI_13_23
nLvX-erABqY_67_72
nLz0QuerH1c_8_15
nMBSDpB3WB8_5_14
nPj6EcVGoUY_7_15
nS6oQxX_Qi8_2_12
nTUONeDqhdk_10_15
nTasT5h0LEg_12_14
nTasT5h0LEg_40_43
nULE40HEWpA_5_11
nV3Wv8iHp4U_0_38
nYwbAb0QvBE_195_210
nZSFn51l3hc_318_326
nZSFn51l3hc_480_485
nZSFn51l3hc_660_666
n_Z0-giaspE_168_193
n_Z0-giaspE_270_278
n_Z0-giaspE_379_387
n_Z0-giaspE_437_447
n_Z0-giaspE_62_78
nau1vCzyFQ4_37_54
nb12bAaKzvA_0_10
nc0fVlaTYEs_34_44
nc8hwLaOyZU_1_19
nd0ToNwccl4_12_17
ngHDYzhDBk4_24_29
ngHDYzhDBk4_5_14
nhm_APPwhWk_6_12
nlU3crMsbWI_19_23
nohvigNMsbo_199_207
nq4hG6qgyPs_184_195
nq4hG6qgyPs_240_251
nq4hG6qgyPs_370_377
nrZyPuRd5pU_85_92
nwk4m329bLw_2_10
o2X6UCaNqKA_27_36
o4OsYxsNGMI_77_82
o4pL7FObqds_137_147
o4pL7FObqds_243_263
o4pL7FObqds_72_78
oBt257I-pL0_0_10
oDcd2JbOyzg_38_55
oDcd2JbOyzg_85_98
oFUsn1owAbs_158_168
oG6LLGi_n48_51_55
oRBgVOiZVsc_16_22
oSnYUfCGiCA_7_17
o_mWZWcm2r4_10_15
o_mWZWcm2r4_47_54
oeaVXK2GAyc_4_21
ogcqFaNbah4_475_487
ok4cM6WTA5E_120_133
ok4cM6WTA5E_142_150
ok4cM6WTA5E_178_184
omGWjiwxcTE_18_23
omIPdpxg--4_39_46
onW5hJXnI5s_10_16
onW5hJXnI5s_126_133
onxE6PpEXes_8_25
otLEUwHao_E_140_151
otvx5OZHTJc_1_22
p3J3TAdKAYQ_0_10
p69Q8lTkZTc_21_29
p69d3UBdpR8_98_109
p6T3XrnYtFk_4_13
p6cg2jWI34M_34_42
p7IAuvd87hQ_12_19
p9g06ktIkJg_4_11
pDvzOLRLjPc_0_8
pFSoWsocv0g_8_17
pGCRurvXQGM_45_56
pGsU4FekJQM_10_18
pNelR-nHz7g_68_90
pQYEZTwSVbQ_12_18
pRpeEdMmmQ0_1_18
pRpeEdMmmQ0_65_70
pUPKsHTDZTo_70_85
pW9DFPqoIsI_26_50
pcjuCotJYj8_50_62
pdrBPJYfTC8_33_39
pfQPRXcihkI_127_138
pfQPRXcihkI_135_144
pfQPRXcihkI_160_184
pmEKZ6yVewc_0_10
po2tcrG6KzM_2_8
pptYu3YQnxY_160_170
pqTWUzehCUM_42_47
psXeA8sSYdI_25_30
ptHkvYrH9fY_2_10
puineN1UMto_25_29
pzq5fPfsPZg_145_160
pzq5fPfsPZg_29_33
pzq5fPfsPZg_51_57
q-JHcsqJXWY_0_8
q-a6NEotUX8_5_10
q3I3R_gqy8M_34_37
q3I3R_gqy8M_38_42
q3I3R_gqy8M_73_79
q5ZRMvjzhXQ_15_29
q6vz80UkVtw_0_7
q7pOFn8s4zc_263_273
q7pOFn8s4zc_27_36
q8t7iSGAKik_11_31
q8t7iSGAKik_57_74
q9ew_nITQWY_54_62
qBFSt85-xqk_15_20
qDjtN7xxNr4_44_51
qIXs7fUoLIg_1_11
qIk_Dz5XE5E_104_109
qLwgb3F0aPU_298_305
qNjeEx92rTA_281_299
qOiN__I1-Zo_2_8
qPXynwa_2iM_15_25
qRoxNXm7INc_58_66
qeKX-N1nKiM_0_5
qeKX-N1nKiM_106_115
qeKX-N1nKiM_123_130
qeKX-N1nKiM_133_142
qeKX-N1nKiM_37_43
qeKX-N1nKiM_52_59
qeKX-N1nKiM_68_72
qeKX-N1nKiM_74_77
qew09qQgMAg_22_27
qhknaG9ifbs_122_127
qqYysi3qotc_148_195
qvSxiVV7jhw_0_15
qvg9eM4Hmzk_1_9
qvg9eM4Hmzk_4_10
qypmR4O1Gwk_0_10
qzQzooI4BqU_5_15
r0E-0ntoNWo_20_30
r0rmrbTb7fU_98_109
r2PM0om2El8_18_25
r2oI9Y-3wAo_21_28
r4qv_BNlQNk_119_124
r4qv_BNlQNk_93_98
rKF0ZW34FRk_41_54
rNSAmHPYHjA_60_73
rOic25PnIx8_1_3
rQuNYxNmA6M_0_4
rV5VmhY3-Sw_65_76
rVFJzN20jhQ_27_32
rXZy-PHtnxg_8_42
ri5AyXzxb4o_201_215
rl1rVk_xIOs_1_16
rlQ2kW-FvMk_66_79
rnawC5C8gSI_82_90
rq2p5ML8-WI_63_69
ruNrdmjcNTc_0_5
ruoHOXo2PRQ_2_20
rw9h_574HxE_127_133
rw9h_574HxE_13_18
rw9h_574HxE_161_166
rw9h_574HxE_229_236
rw9h_574HxE_251_254
rw9h_574HxE_59_66
rw9h_574HxE_70_74
rwHT2SuNOi8_195_201
rwHT2SuNOi8_240_255
ry7AUQtuwdU_4_39
s-QQWRdF-5Y_19_28
s-XjRDsYuzU_0_12
s-dSFyz_5Ww_13_23
s-dSFyz_5Ww_31_41
s0hwEUC5emA_127_132
s1ZABV7AQdA_38_48
s20OlIRK340_125_138
s20OlIRK340_147_174
s6QwbmWbSmw_18_24
s7znbqra118_91_97
s80J2dAUUyI_33_43
s8utHZYTNTs_35_42
s9TklvyLFyI_177_191
sBjr8UJOpsQ_149_169
sBjr8UJOpsQ_181_195
sFExO_PW22s_10_18
sJC7E06IBXI_49_59
sJSmRik2c-c_1_7
sMscRb9TcQE_146_161
sRKQfxxEP4M_117_125
sT5Bzt9w354_11_34
sTMlQSbAGfE_0_12
sWqi41wyXcQ_68_79
sXyjCgR0rAc_0_11
sZf3VDsdDPM_107_114
s_ldnx8_etY_32_54
sb1dX5xAFvk_10_17
seTkGZlEU64_81_110
shPymuahrsc_5_12
sm0OYD0NSbQ_51_59
suj4VNfZz5E_33_50
sv5YlZspb30_10_20
swJ0zhVJ8DU_15_21
swKrHEeOj9c_4_8
t3VPeyYL-fI_35_39
t4aPGtx7e6k_0_10
t4vP-cXXWkY_14_20
t8Nf1MK7lts_0_10
tBj4Ny19vfQ_54_59
tHLiYTS9Iz8_1_16
tIMDKdMnNYM_266_273
tJHUH9tpqPg_113_118
tPkZK-PzeQE_10_28
tYQ7O6V0Fvk_20_55
tYh4iDFgmEE_10_14
tYh4iDFgmEE_50_54
tZmDWltBziM_42_47
tZmDWltBziM_70_80
tcxhOGyrCtI_15_21
tmAX2PnRCY0_284_292
tn-Hoz4KbkE_89_93
tn1d5DmdMqY_15_28
toE0QYZzJKE_1_8
tqxRDVKtkSY_30_45
tzd3AYTZq0U_0_6
u4T76jsPin0_0_11
u4kMN1jamdM_10_20
u9E9HpuJQ7U_29_43
u9prcUCHlqM_235_241
u9prcUCHlqM_503_511
u9prcUCHlqM_73_80
uAaWVeaYLdQ_1_12
uB9zRlV47qA_17_23
uGDuIyfJXXg_23_33
uH8ObB_dyOk_159_166
uJPupV4oLZ0_4_12
uO7Eysrs8_k_106_114
uO7Eysrs8_k_80_90
uVPnDJKt1M0_0_6
uZEGu-TA2cU_42_58
u_6tre9_99Q_13_25
ub-aYLzCF_Q_1_10
ufFT2BWh3BQ_0_8
uiLr9bdOL0M_23_30
ul9Xvjt83eI_111_120
ulPvRmNfXK4_96_100
umjc1CkO4JA_290_305
unhiT2D6WvE_0_20
uppFvcVwqqY_5_15
uqVCk2oDpSE_194_200
urNX3e1Wbc8_30_38
urXDqw3S34I_12_17
uxEhH6MPH28_69_85
uy0HNWto0UY_18_25
v-9Gx0gJmfo_26_32
v-9Gx0gJmfo_91_99
v4_AzQSnmY4_40_55
v5CeGLEnVFE_0_8
v7NpKUVqjpI_23_40
v7iIZXtpIb8_5_15
vDhEpqfhVI0_0_8
vE1gvaM3iAs_39_46
vMoOpQQy6sI_22_55
vRC9sBNt9vs_10_16
vZa13vJugGU_0_30
v_tGw5gwlEw_136_152
veE0E79dEEc_18_45
vfktGc_qx-w_2_18
vloe_60s_dk_0_9
vpR0L3sIvoo_15_49
vub04F8CWng_32_41
vulNlhUI6m0_7_27
vuvpbeQak9Q_23_29
vz71JKcpeUU_0_10
w28TljSqtW8_64_75
w9mqbwOIkVg_6_12
wFPmKChNrhU_3_11
wFX6bXLbHW4_83_90
wLUH7qA_6sA_90_115
wNv74rvkAw8_30_40
wON-YuA1GjA_3_63
wSwwS_0MKEc_68_78
wX-Bl25Htag_104_115
wgrrQwLdME8_0_10
wgrrQwLdME8_66_74
wjH72cZ0GLM_1_10
wkgGxsuNVSg_34_41
wn9rDTZj-m4_8_18
wpUT0DNB3qs_9_19
wsj_dzz33Ko_31_41
wzfkC2TjdeQ_0_31
x1i0UOssll8_141_151
x68Djm_Q0GA_0_10
x8Ul09tk6zk_0_8
xBW_uR3kGr4_42_55
xBePrplM4OA_6_18
xCFCXzDUGjY_5_9
xEDCfcMZlZY_37_41
xEDCfcMZlZY_91_100
xGdoi3W3Z4o_2_40
xOQn1z_oWDY_30_39
xPR0xFgCAZY_17_27
xSmfK498DjI_1_20
xTd_IdIcB4s_2_10
xXlWsBhFvis_6_10
x_7BrCQdVUs_172_177
x_8RiVI6rH8_41_54
xaPepCVepCg_35_46
xb-Nacm-pKc_78_82
xdhLQCYQ-nQ_50_63
xfRIRSWy0y0_10_20
xgIIcPSh4EU_0_6
xkNDE1JL6Z8_50_59
xlPyHMkpaQY_1_7
xpOYXbMDDBY_1_20
xtbsD3PUua4_174_185
xtbsD3PUua4_84_94
xxHx6s_DbUo_121_128
xxHx6s_DbUo_158_161
xxHx6s_DbUo_162_165
xxHx6s_DbUo_173_177
xxHx6s_DbUo_182_186
xxHx6s_DbUo_202_207
xxHx6s_DbUo_216_222
xxHx6s_DbUo_240_248
xxHx6s_DbUo_32_36
xxHx6s_DbUo_36_40
xxHx6s_DbUo_41_44
xxHx6s_DbUo_49_56
xxHx6s_DbUo_57_61
xxHx6s_DbUo_82_86
xxHx6s_DbUo_98_101
xy9LLUUZ6ic_50_60
y8SDRc4IOjs_94_99
yAD_TS5L2d4_4_11
yBK02O1Oewc_20_35
yC4eEuURH8c_19_28
yFPHhRat6bc_160_210
yId1rg5-ac0_40_50
yNy9jTeolUk_8_12
yOnRm3TP6hM_0_12
yPNFVj-pISU_105_115
yREFkmrrYiw_51_57
yU5sxW9bErQ_0_17
yYA7YXIKbg4_9_14
ybVb3t560oY_0_9
yd8jh9QYfEs_4_10
yfMTsYcLt10_0_7
yg4aNiO1JnI_111_114
ymC2bNi6-Is_9_19
ysTmUTQ5wZE_17_45
yvfhk1kwKls_103_113
ywHBKayhyvQ_19_28
ywMLb2VfHbI_13_20
yyxtyCaEVqk_250_264
yyxtyCaEVqk_321_328
yyxtyCaEVqk_329_360
z0Si1XxMibg_0_30
z0zb--BOhDY_16_22
z1PEyzk4ADU_8_18
z2kUc8wp9l8_40_46
z8dcUzdi2bw_3_16
z9qbQX4J_2g_0_14
zBrC1GmA0Qg_26_33
zCf8NWJ8kzA_47_52
zFIn8DeV5PM_20_33
zH4v_DClIoc_3_28
zHy7pM0U49w_103_109
zHy7pM0U49w_110_116
zMg9dChF97A_12_38
zS50h-a8RTg_3_9
zSPBC8EO6dY_122_126
zSPBC8EO6dY_132_140
zSPBC8EO6dY_64_73
zSPBC8EO6dY_97_110
zTn-nNj5Bng_61_77
zTn-nNj5Bng_8_19
zWVQImPY2Cc_27_44
zYcY4mjLpxU_104_118
zYcY4mjLpxU_45_55
z_qf7tOnHVg_81_89
za-9mBZyNfQ_330_336
zbAk0gX7kas_16_24
zfQOH4UGU_I_1_10
zhLcONtNkew_16_21
zkTn5Ef1Oig_70_75
zkTn5Ef1Oig_71_75
zlS1_zBYluY_15_21
zpgW7m7_LZw_2_15
zr9OeyfLPPY_4_9
zuYZ5kPatJE_78_116
zulPFoY64wE_26_33
zv2RIbUsnSw_159_162
zv2RIbUsnSw_335_341
zxB4dFJhHR8_1_9
zzit5b_-ukg_5_20


==> anc/clip_ids/msvd_train.txt <==
-4wsuPCjDBc_5_15
-7KMZQEsJW4_205_208
-8y1Q0rA3n8_108_115
-8y1Q0rA3n8_95_102
-9CUm-2cui8_39_44
-AwoiGR6c8M_10_14
-Cv5LsqKUXc_17_25
-Cv5LsqKUXc_71_76
-DKuLXYoY3g_14_20
-DRy7rBg0IQ_31_37
-FugkxLmGO4_5_16
-Ms9tsWmhyU_80_95
-YI0cxuNcq8_262_272
-_aaMGK6GGw_57_61
-_hbPLsZvvo_172_179
-_hbPLsZvvo_18_25
-_hbPLsZvvo_19_25
-_hbPLsZvvo_19_26
-_hbPLsZvvo_211_219
-_hbPLsZvvo_269_275
-_hbPLsZvvo_288_305
-_hbPLsZvvo_323_328
-_hbPLsZvvo_43_55
-_hbPLsZvvo_49_55
-_hbPLsZvvo_5_8
-bjOB4zS0uE_100_105
-dm-ds5rRaM_44_52
-joBOHlg5J0_72_80
-mAoVOhKy0c_4_9
-pUwIypksfE_13_23
-rkErLY0rRc_26_35
-rkErLY0rRc_63_67
-rvjK0lE3z4_33_43
-s4-6QTT7HE_235_241
-t-ZWaJeH-o_0_15
-uT_1VDvXok_8_15
-vKO3uSG6Do_3_14
-vg3vR86fu0_1_6
-wa0umYJVGg_100_115
-wa0umYJVGg_117_123
-wa0umYJVGg_139_157
-wa0umYJVGg_168_176
-wa0umYJVGg_23_41
-wa0umYJVGg_271_276
-wa0umYJVGg_286_290
-zOrV-5vh1A_69_76
00jrXRMlZOY_0_10
02Z-kuB3IaM_2_13
04Gt01vatkk_248_265
04Gt01vatkk_308_321
05Gtb7_9tLU_0_9
05gNigkqfNU_11_23
05gNigkqfNU_24_32
05gNigkqfNU_25_34
05gNigkqfNU_78_84
06CbMa0kDr8_3_13
08pVpBq706k_175_212
0GXq1An3yHI_22_35
0I4VKj4d0WI_24_40
0IDJG0q9j_k_1_24
0M-PyX2DbZc_25_31
0NPtAv3_uVI_46_54
0ONJfp95yoE_1_10
0RWJEOScToE_414_421
0SMOK2ql7Pg_5_12
0bSz70pYAP0_5_15
0hyZ__3YhZc_279_283
0hyZ__3YhZc_289_295
0hyZ__3YhZc_302_307
0hyZ__3YhZc_341_348
0hyZ__3YhZc_352_356
0hyZ__3YhZc_364_370
0hyZ__3YhZc_380_384
0hyZ__3YhZc_388_394
0hyZ__3YhZc_410_417
0hyZ__3YhZc_418_424
0hyZ__3YhZc_485_490
0hyZ__3YhZc_562_568
0hyZ__3YhZc_575_580
0hyZ__3YhZc_598_603
0hyZ__3YhZc_632_637
0k1Ak8aTMVI_4_12
0lh_UWF9ZP4_103_110
0lh_UWF9ZP4_138_145
0lh_UWF9ZP4_148_155
0lh_UWF9ZP4_157_160
0lh_UWF9ZP4_165_170
0lh_UWF9ZP4_174_178
0lh_UWF9ZP4_178_182
0lh_UWF9ZP4_183_190
0lh_UWF9ZP4_191_197
0lh_UWF9ZP4_199_207
0lh_UWF9ZP4_215_226
0lh_UWF9ZP4_21_26
0lh_UWF9ZP4_27_31
0lh_UWF9ZP4_38_46
0lh_UWF9ZP4_50_60
0lh_UWF9ZP4_62_69
0lh_UWF9ZP4_71_77
0lh_UWF9ZP4_79_82
0lh_UWF9ZP4_82_87
0lh_UWF9ZP4_94_103
0piwbTivpDg_10_40
0sUL0KCIc48_15_25
0vmoZEaN_-o_4_12
0vmoZEaN_-o_5_21
0wutCy2ZGOQ_4_10
0xx13BuvVmo_25_36
11xs9mFKObs_0_8
16iNk1hLJt4_37_40
1Dty_eGY9Ec_123_133
1N_Ic2pBM1o_2_23
1QVn0FffExM_14_24
1RchFBCT9JU_43_53
1Sp2__RCT0c_11_15
1TjqADyYyxI_36_45
1_6V30igzIk_5_15
1dA1RQgPN3c_72_82
1dYpcVv6n3Y_0_18
1dfR0A_BXjw_401_408
1dfR0A_BXjw_441_448
1dfR0A_BXjw_524_532
1dfR0A_BXjw_545_560
1dfR0A_BXjw_590_600
1hPxGmTGarM_9_19
1kYWws89W3Y_0_5
1mIyMRPV8kg_9_17
1pw5ZdRhiig_50_59
1qU-kF-km1Q_6_16
1qV4wfjTYIo_151_164
1qxMJLkHDLw_0_9
1rECrfrdNTo_200_207
1sffYOXq4Iw_23_49
21uB8g-jDZI_70_79
229NvV0SRHw_0_5
25NmudB2fqg_0_7
27hs9W89FuI_0_10
27mxaePkYB4_8_14
2F9jX7u5nOg_114_130
2F9jX7u5nOg_83_97
2FLsMPsywRc_45_63
2G9fkvBzzQE_10_20
2HpZvL-_fiY_40_44
2I20ZTFHheg_96_104
2KrdBUFeFtY_22_27
2L4oELbX8Ms_1_12
2LgrGHWSy6k_122_135
2MCpA01Sn_c_75_82
2Nn2CAeaI5k_72_77
2R_OAYQIkXM_14_22
2YhDTpzxd3c_102_105
2YhDTpzxd3c_115_120
2YhDTpzxd3c_149_154
2YhDTpzxd3c_166_170
2YhDTpzxd3c_174_180
2YhDTpzxd3c_223_232
2YhDTpzxd3c_22_27
2YhDTpzxd3c_240_245
2YhDTpzxd3c_45_49
2YhDTpzxd3c_98_101
2jXxtQRy47A_30_38
2jkExrrm_sQ_19_25
2mUMTFnQWaw_1_9
2xpIT0L4GqE_1_10
30GeJHYoerk_121_126
30GeJHYoerk_63_75
30GeJHYoerk_80_85
30PpKtVT8Z4_35_50
32_A0-er4Ws_16_20
39Ce7I6nXIw_96_104
3FnUTQMJVXI_31_36
3I9tSDU-OSk_17_22
3OPQqH3YlHA_50_54
3SKyc0aKx70_46_52
3_51FhosiVY_93_101
3chNlP5TeO8_0_10
3doK4FQM5-k_46_57
3eqFFRSXwGE_84_96
3ftaoFnhTyY_140_150
3lBHYoI5V8s_30_45
3mbBbFH9fAg_21_29
3n_Kqak2JdA_48_71
3opDcpPxllE_50_66
3qqEKTPxLNs_1_15
3ytUOoa1SBE_12_23
3zgEl-OLFKE_12_15
3zrVqwV29V8_69_76
4-1gpwkD7Hc_7_15
45AGQSbodbU_5_15
47D9-U8hn5I_11_16
4D1o4FC8YbA_207_216
4D1o4FC8YbA_29_39
4Hhdr1IPOGs_1_10
4Hhdr1IPOGs_90_98
4JVpbYmqfcI_5_19
4MjTb5A68VA_111_118
4PayIIIOeIs_230_238
4PcL6-mjRNk_11_18
4PcL6-mjRNk_47_55
4QYPZM01xFE_14_26
4QdX5Q3qQsQ_38_44
4QdX5Q3qQsQ_6_14
4R-tumAGrtU_12_22
4Tn5S48sCwg_110_118
4UOVKok7j1U_1_8
4VLrxtf7Z_8_0_7
4_WZN7uW0NY_140_145
4cgzdXlJksU_83_90
4eJJF11bIxM_1_9
4ge5_V-xhP0_138_142
4ge5_V-xhP0_35_42
4ikH9ZRcF2Q_89_105
4kQnrKvOTNg_15_24
4lXdVS697DQ_10_25
4s_0-zIWEog_1_15
4t5POXt2e68_5_11
4wT7zM8XgXQ_5_11
4xVGpDmA4lE_23_33
4yYapi-5QYQ_33_57
4yf2WP6K1gQ_28_32
4z3b4mnw5y4_56_60
4zPSShqsq-o_3_16
5-8z5U-o4O4_0_3
504gE1DA_4g_1_6
53dc4z7HLyg_16_23
53dc4z7HLyg_25_29
57C93mpt6Xo_358_368
5AEldiUP408_65_71
5CS4nLI2ZX8_50_59
5CU2JhYM8tY_14_45
5E66Gk3V1Bc_23_30
5EXVeP6R3yc_105_108
5HAf_INrFy0_3_25
5JLi7L1Kwp8_23_30
5JSbxHECb-I_97_110
5K7Ru5s6YIw_8_11
5L5MoemWC6g_10_13
5OuYhq6Zl0g_0_10
5OvgDatToBU_0_8
5P6UU6m3cqk_57_75
5PpPOGU_0aA_65_75
5QJf-l4lPJw_133_138
5U3xz9Ovmhk_214_222
5U3xz9Ovmhk_258_265
5U3xz9Ovmhk_99_105
5U3xz9Ovmhk_9_15
5W02895vT8c_312_322
5W02895vT8c_460_470
5XxshEdcfAM_85_100
5XxshEdcfAM_96_107
5YJaS2Eswg0_22_26
5dZ8PXABC30_14_20
5dv8MSWlxoQ_10_40
5fDBl1wT2Lk_34_39
5fq9iIxxA1s_12_27
5l6acVf12S4_7_13
5x_OGEdO6Z8_0_21
5zkCnHUnoYY_69_74
60x_yxy7Sfw_1_7
62I8I4sCPPQ_12_30
64Xn9edeWRA_0_11
6BrHPMdyVtU_1_10
6FmN22YcVVE_11_18
6GJ1DNOGDAM_223_233
6JnGBs88sL0_4_10
6KS8R3RxrV8_0_23
6Lzq1HN33lE_5_15
6Q3ltyPJJMQ_67_72
6QbhfbLUtQs_13_23
6RlYLTU5gvM_18_24
6ZZkO14S7GY_5_15
6ZhKOK08tgM_225_233
6ZhKOK08tgM_45_49
6eokrw6_bjU_1_9
6gQu8PWhFoQ_30_35
6gQu8PWhFoQ_37_41
6mYnZbIwcNo_10_16
6njscWrdnM0_8_18
6owu8Mow0_g_275_280
6owu8Mow0_g_302_307
6owu8Mow0_g_384_389
6owu8Mow0_g_527_534
6owu8Mow0_g_692_697
6owu8Mow0_g_850_855
6pcqRuFEMLs_46_52
6q1dX6thX3E_286_295
6r5DmFa5ZR8_51_58
6sKdTbRkahM_6_12
6sYmDT5et00_301_339
6t0BpjwYKco_105_110
6t0BpjwYKco_118_127
6t0BpjwYKco_142_151
6t0BpjwYKco_15_31
6t0BpjwYKco_179_183
6t0BpjwYKco_200_205
6t0BpjwYKco_217_229
6t0BpjwYKco_230_240
6t0BpjwYKco_240_247
6t0BpjwYKco_254_258
6t0BpjwYKco_261_284
6t0BpjwYKco_46_53
6t0BpjwYKco_53_59
6t0BpjwYKco_59_69
6t0BpjwYKco_71_76
6t0BpjwYKco_80_84
6vC6AT27RUc_29_46
6vSKIUGGLvY_81_87
71soiLO6I9U_15_24
73vUksucPz8_12_20
74tRCYS_534_49_57
778mkceE0UQ_40_46
77iDIp40m9E_119_123
77iDIp40m9E_126_131
77iDIp40m9E_159_181
77iDIp40m9E_3_9
7EOqi_6rnkg_36_44
7HcYJKMxpcg_20_28
7M-jsjLB20Y_11_30
7NNg0_n-bS8_21_30
7OGizkf_JEo_191_194
7ZE2OzguWHo_28_38
7_XASfcYdBk_3_13
7bcV-TL9mho_0_7
7d1d2WlEnKs_0_12
7s0AXJtLL0Y_57_61
7uF-2adCsI0_60_67
7uOiiA4Kxbo_23_35
7xNG7qGY9rw_14_29
80D0ylOqPJ8_0_5
81fABEiwcIM_31_45
88DOMJ11q2M_34_43
88DOMJ11q2M_84_87
88p7U5CnoYU_1_10
8BL9qmFRbd4_6_13
8CzlhZtunNc_5_11
8D_oQnBPfNo_43_50
8HB7ywgJuTg_131_142
8MVo7fje_oE_108_113
8MVo7fje_oE_113_118
8MVo7fje_oE_125_130
8MVo7fje_oE_130_136
8MVo7fje_oE_139_144
8MVo7fje_oE_153_158
8MVo7fje_oE_166_171
8MVo7fje_oE_180_185
8MVo7fje_oE_85_90
8NFoN0K3bPg_20_28
8PQiaurIiDM_143_151
8PQiaurIiDM_173_180
8PQiaurIiDM_247_255
8PQiaurIiDM_94_99
8VUbN3hkdBo_36_50
8e0yXMa708Y_24_33
8jP8CC2rKj4_80_88
8mSUD7JGNO0_174_181
8mSUD7JGNO0_198_204
8sARjdhSvpo_167_176
8yS2wqwActs_2_14
8yoUaH6wGLs_22_30
8yuPGwxwdPs_1_10
8z-XGiU1KN4_9_17
93n_oYVCLpk_9_12
953PkxFNiko_82_85
97JhYpoWxzY_0_4
98Alrg4pFXs_148_153
98shpdib9sg_55_62
992zi9V3oiQ_15_17
9BScZRpF7SI_31_36
9Bxknsvy3jQ_53_58
9HDUADeA2xg_3_31
9HTUcMjWB3g_122_128
9HTUcMjWB3g_134_138
9HTUcMjWB3g_143_151
9IrWyZ0KZuk_160_166
9LHg5RUGukI_58_63
9LHg5RUGukI_63_68
9LOJmQQktHA_10_18
9LSuyLyuUiM_3_6
9OvXb1fot74_21_29
9OxQ-2gR1DU_18_38
9Q0JfdP36kI_167_170
9Q0JfdP36kI_19_27
9Q0JfdP36kI_23_28
9Q0JfdP36kI_56_64
9QI8cgBSGo8_28_41
9VG7Elw9TDA_85_91
9W6aQNcU3PA_92_103
9WpJxn-2h1o_122_150
9Wr48VFhZH8_45_50
9d57lHEsLU8_1_14
9fkS7wqrzAY_13_25
9gbUM9oHBNI_557_563
9uDPqigcnzw_36_46
9wxB1UQi0MM_18_38
9xVqwy_4pmQ_36_49
9zXqkHvs0po_59_65
A6XrTsLsUbA_4_15
ACK7SekJWts_140_150
ACOmKiJDkA4_121_128
ACOmKiJDkA4_130_144
ACOmKiJDkA4_146_153
ACOmKiJDkA4_161_170
ACOmKiJDkA4_175_182
ACOmKiJDkA4_20_26
ACOmKiJDkA4_23_30
ACOmKiJDkA4_47_54
ACOmKiJDkA4_49_54
ACOmKiJDkA4_57_65
ACOmKiJDkA4_67_74
ACOmKiJDkA4_75_81
AE9UaQwum8c_0_10
AEKPjVHSVZc_0_12
AGRFy5hDQiY_31_38
AJJ-iQkbRNE_97_109
AKVBK-0veE8_5_12
AQhiE_NL6yY_91_101
AX38yo7Wuws_81_91
AXL1oMdCFUM_45_59
A_nCfAbXjoM_8_56
Aa7yf9XtcJM_45_50
AdcgmBtE99c_108_114
Afmc6FeN-hM_20_24
AjZ-R3LFMzo_18_23
AjZ-R3LFMzo_24_38
AjZ-R3LFMzo_5_10
AoNnzlGhI04_112_128
ApYvvQK7bBc_6_32
Ar70p1_LcfM_2_20
ArEWo8pERFc_17_21
Ayh26v6Nies_17_22
AysIdzGF-7M_6_14
AzMrltkXGJk_0_10
B-Lsf7ZKf5c_10_25
B4foOe9kUgY_0_8
B7mP4zoDMwM_0_17
BAf3LXFUaGs_28_38
BApIQn69EVE_10_16
BE_uxYK9uz0_150_168
BE_uxYK9uz0_49_56
BGG0uYWZBdw_6_12
BIqVvRh_cEY_143_149
BLXzfdNmydQ_151_156
BOLKaQeB6j0_101_111
BOv-2HzNPaA_7_12
BR4yQFZK9YM_101_110
BVilbVCo9sU_1_11
BVjvRpmHg0w_121_130
BVjvRpmHg0w_157_165
BVjvRpmHg0w_231_250
BVjvRpmHg0w_47_51
BVy9SQI5R68_0_7
BefkDBj5gSw_104_109
BefkDBj5gSw_233_240
BgoOihBb78w_38_40
BnJUWwSx1kE_11_22
BtQEY2SL4g4_11_16
BtQEY2SL4g4_126_132
BtQtRGI0F2Q_15_20
BvHnDAsMtUA_0_13
ByGspTdA1ug_16_24
C12BRGGcd5E_101_117
C1MNCR1o9lU_0_7
C2rDp6FnbP0_10_17
C9LHk0AJI7U_196_205
C9vRgZDxTv4_26_33
CBD9h0jUq3w_1_7
CGllPWAwmUo_1_15
CHFXTeQWXjo_206_212
CHVhwcOg6y8_1_12
CL49s8bO6Fg_1_11
CTIKmoEigCI_3_30
C_1cnNdMwxY_0_8
C_DDjCRxTxQ_1_4
CcvJs77L-e8_15_22
Ce7equ9zCxk_4_19
CgWYN5e9K10_30_62
Cjf21Y19aUQ_82_86
CjvMNwpAFWM_56_66
CquJjlNuotg_147_155
CulG2SMC7DU_14_25
CwPfvoqmV1Q_58_61
Cx1We6GX4IM_0_8
Cxxx6wJ1jNo_0_10
D1X6qXkLjYE_41_49
D1tTBncIsm8_198_205
D1tTBncIsm8_248_254
D1tTBncIsm8_681_688
D1tTBncIsm8_725_740
D1tTBncIsm8_841_848
D2FbgK_kkE8_121_151
D9I1Z6O_mbw_112_119
D9I1Z6O_mbw_141_146
DAmOfcvfKZ0_22_32
DB-3-TVjrxU_58_75
DBvSfds3FH4_76_80
DBvSfds3FH4_84_88
DDtX5a-OgLQ_1_15
DGQL5lx-mwE_2_12
DIToA1dDwGQ_32_42
DIebwNHGjm8_133_148
DIebwNHGjm8_27_38
DJWmm_Q9WvY_1_25
DKZg4kIEa0A_31_36
DKgHYLDebx0_0_8
DLcuZ-HnHZc_0_10
DN7jwyL1Xgg_1_19
DcDYRpa34W8_11_25
De815YpTBic_41_48
Dgf0VHMEtNs_57_66
DhwrBs96Kgk_120_124
DlOhXqKcLXk_7_14
DuMkW35BwK8_43_47
DvYN53KBDr0_51_62
E2r6nnkwl0c_6_18
E4k0Aylzdyo_97_104
E61HNXjgyqA_22_32
E6sqA9QtV5I_195_201
EA-J-Y6QjUo_40_61
EBWPZIjtnTM_1_6
EKL6elkbFy0_16_30
EPXsiQw9vvo_1_12
EPgQ9QwbsLE_16_23
ETUJipdnfOM_0_5
EVqc7e8JCco_5_15
EXyp0Q7L1zE_30_38
Ea0thGZKPXA_25_35
Eamd2wMKixs_48_72
EdrZtaBUXIo_25_29
EiylMb_mWk4_2_20
EjAoBKagWQA_132_145
Els1Cclg_sk_4_15
EpMuCrbxE8A_107_115
EqOGzNkekMk_5_15
EwTZ2xpQwpA_14_21
F1BwUJ4--Qw_21_38
F2Ny7rq9RKs_139_148
F3pmw2ga244_59_65
F44bLc6t7-I_1_8
FA3OfhJK0mI_195_203
FAD8CbQuvco_35_45
FCjpuJaUec0_19_26
FGjtmhI-Rmk_30_37
FH8vgAp4VDU_10_14
FHwC2THZJfA_0_10
FOOM-wA2rOY_77_86
FTh5zPk34bQ_16_30
FWzsXeXCwuc_106_110
FWzsXeXCwuc_111_116
FXWdmIHXS_U_3_10
FavUpD_IjVY_22_26
Fe4tO5vW9_E_64_70
FeTaKOPVaJg_15_25
FeTaKOPVaJg_60_70
Ffv7fhL1EDY_177_184
FoL7aWvpvNs_199_204
FvfjDQj5sOY_1_10
FwCmcZpkk-k_22_32
FxIuFwMhOu8_18_26
G-M78KIy19E_315_330
G6w6kO8UPyg_31_41
GEXqMH8I3_w_14_18
GEXqMH8I3_w_63_68
GMuijLIJH-U_1_10
GPT4vUwlrXY_1_10
GPyFZMJ5Dow_56_70
GWQTAe64m-0_160_166
GWQTAe64m-0_91_94
GY5Dl00LrEI_2_13
G_hxdUG6QXE_23_28
GcfWD62sbcs_13_33
Gh4Beb8StFM_29_50
GlW6n43pUQA_0_12
Gm1WnWVXYzQ_0_9
Gn4Iv5ARIXc_37_40
Gn4Iv5ARIXc_83_93
GnwKcpfr_ng_10_20
GnwKcpfr_ng_47_57
Goj131_GxYs_2_7
GopEjCCu2jo_2_9
GtrTNldo0LI_33_46
Gw0FU733zzg_58_66
GyIs9B3A1Z0_0_7
GzlnqrzdYHU_32_40
H1Bok7Dg7g8_21_26
H7vezmDeZaw_2_7
H9Oplnr8WcE_24_34
HAjwXjwN9-A_16_24
HBCJYhUjVf0_0_9
HDcIB1e9s5A_28_34
HJHPB_Y8GZE_22_28
HJHPB_Y8GZE_259_263
HM-ZDoRWiH4_0_5
HN-ccxID8IM_3_10
HO_ovIrLWfQ_1_11
HPFLN5azwtA_56_63
HV12kTtdTT4_5_14
HVR7KpItLfA_62_70
HYbEf-JKZnA_13_26
HZ-BuDDmvVk_0_10
HZqscSWtHmo_24_34
Hd-NeIhbYGc_28_31
Hd-NeIhbYGc_43_48
He7Ge7Sogrk_47_70
HkpUWzNNVt4_20_30
HkuOqWzXYVg_0_12
HmVPxs4ygMc_44_53
HqbVbPvlDoM_0_11
Hu9Sq1RvuoA_19_62
HxRK-WqZ5Gk_30_50
HypgcCT1r68_38_46
HzYtvOYOEoU_21_32
I9gLTZY1ouc_142_147
IAvBB2lv8iw_142_148
IBgsLmDcL78_80_84
ID2xXlUENG0_19_24
IEQyCcageGg_99_126
IHIa75B9AhI_2_26
INDhUwDMg-4_220_227
ITNh8tWZPOA_5_25
IWhrWLOAin0_1_4
IY1Fn796MoY_7_10
I_-Nb_0RxpM_1_15
IhwPQL9dFYc_124_129
IhwPQL9dFYc_130_136
IhwPQL9dFYc_137_143
IhwPQL9dFYc_143_147
IhwPQL9dFYc_153_170
IhwPQL9dFYc_171_175
IhwPQL9dFYc_24_30
IhwPQL9dFYc_50_59
IhwPQL9dFYc_61_75
IhwPQL9dFYc_78_88
IhzXQ-gc9IQ_125_129
IiIiY6o-C9k_49_55
IiIiY6o-C9k_59_64
IiTzJQE67FA_36_46
IiTzJQE67FA_74_86
IpHJffM3G1c_412_418
IpHJffM3G1c_439_446
IpHJffM3G1c_464_470
ItFqogTmAvQ_240_246
ItFqogTmAvQ_281_286
ItFqogTmAvQ_361_365
ItFqogTmAvQ_389_395
ItFqogTmAvQ_48_52
Ixw6wmoC_xg_116_126
Ixw6wmoC_xg_60_70
IytNBm8WA1c_63_67
J---aiyznGQ_0_6
J3_hkgu6MGc_43_52
J4otiwOjQy8_98_112
J7zb8YXrmIA_93_99
J8cP93yG1Ao_14_24
JAFGw0WRHHU_108_116
JIKaIriiK8w_0_15
JIoiUNOXGaI_34_41
JIoiUNOXGaI_8_13
JIoiUNOXGaI_98_104
JK1R9k1WDpc_6_15
JM4913Fe-ic_4_15
JMUAylpXzG0_45_62
JXSkYkiKO0I_112_116
JXSkYkiKO0I_42_46
JYNzY9jmsQQ_2_10
J_evFB7RIKA_104_120
Jag7oTemldY_12_25
Je3V7U5Ctj4_488_495
Je3V7U5Ctj4_504_511
Je3V7U5Ctj4_558_563
Je3V7U5Ctj4_569_576
Je3V7U5Ctj4_582_587
Je3V7U5Ctj4_634_639
Je3V7U5Ctj4_760_765
Je3V7U5Ctj4_768_773
Je3V7U5Ctj4_956_961
Je3V7U5Ctj4_997_1004
Jfu-WkuCgD0_140_150
JhCvLmf9yr0_46_50
Jj4uYHr65H8_28_35
JktNQQnLblQ_4_9
JledeVyklPw_1_6
JnNe61UZsdM_42_51
JnNe61UZsdM_78_88
JntMAcTlOF0_50_70
JpjAgSvr42k_0_12
JsD6uEZsIsU_1_47
JsD6uEZsIsU_45_58
JsmHZlUgf1w_0_21
Jxw16bqzVqE_18_28
K-KVz3eqbnA_1_10
K-czl524zxk_6_15
K1ZM0LSLVw8_481_487
K1ZM0LSLVw8_488_494
K2LxyytY3Dw_104_112
K6xy6C-Hsa0_2_28
KFt5Zz5Mwlo_12_30
KIEWo_xJ5nU_0_7
KPPCwmU5OHQ_227_238
KPPCwmU5OHQ_258_266
KPPCwmU5OHQ_424_430
KPPCwmU5OHQ_467_472
KPPCwmU5OHQ_480_486
KPPCwmU5OHQ_56_62
KUc1cWKXjDc_20_30
KeSQ5Rv7eH8_73_79
Kf8oZGHDTt4_4_13
Kms3EXosNS0_8_17
KpmVL4ANieA_0_9
KqKUXRHHkCc_101_105
Kqb-mmkEWqU_1_5
KrBeBabazDU_15_20
Kxa0mnDj0bs_113_124
Kxa0mnDj0bs_15_20
L6dEUQ6WiHY_136_142
L6dEUQ6WiHY_171_186
L8h2DazQZJY_0_10
L9wD3kw-8FE_65_73
LEz0puaKNTk_38_48
LF51fban_x4_300_325
LLkehH86ABY_30_36
LQ-jv8g1YVI_1_6
LSuVRWPoHr0_0_37
LYSPQqUvNO0_43_57
LacBy2NT3YQ_12_17
Li3umATsU0E_1_5
LjimLwAhAOQ_5_15
LqPIBHAmt4E_22_30
Lr8ds5iY5uk_8_15
Lt1JijkvSKk_0_10
LuQ0KiMMhoI_49_64
Lw0eGsYxElA_11_14
LwicaralvS0_90_104
LwvyrDxM2G0_0_11
Ly5D0z9gKtc_15_20
LyYJiKxHZz0_0_10
Lyp7MiaCXNE_114_120
M4It3DrhbE0_13_22
MF88IYF2MHY_25_59
MHIVmf42Ao4_31_36
MHWxjWwAbwM_10_25
MICawzo1MqI_3_13
MJNStEgDKXU_3_10
MJoxGpEswOI_9_16
MMnnqzOoMF0_68_72
MPuKVz3sjBA_1_12
MSrJTeKNzdI_32_36
MTjrZthHwJQ_2_11
MTkGPfMRXtc_5_21
MW21lp833Vo_143_149
MW21lp833Vo_8_16
MWvCcwTw7Ac_154_181
MWvCcwTw7Ac_78_86
MWzeInQaUk4_12_20
MY-rGamtAJc_6_22
M_TP6UTrh30_343_358
MdOAr_4FJvc_5_15
MoqC84sXu88_47_59
MqS82kBtUHQ_0_12
MrMG15y3rWU_5_13
MrQd1zUVRUM_103_110
Ms3QdGIzltU_10_20
Ms3QdGIzltU_1_16
Mutb8BHFvzk_15_20
MwOEK-KXSPc_1_10
N2Cm0SLr0ZE_18_29
N3A7944_UJw_63_70
N5wsl86P37Q_1_15
N6SglZopfmk_97_111
NFxWwI0J3As_78_84
NKtfKR4GNjU_0_20
NMlKMfiHSho_1_15
NNYLo1OeZ-Q_48_54
NUYu9c9XsgY_7_21
NV6pq1W-I4g_7_16
NVGGgncVq-4_111_117
NVGGgncVq-4_12_20
NZWiKMZS_k8_39_48
NaX51emUDn4_0_20
NbOlG7THecM_25_34
Nd45qJn61Dw_0_10
Ne87egvJnWo_0_3
NjCqtzZ3OtU_303_307
NjCqtzZ3OtU_62_67
NjblUomxFQo_100_108
NoCgvH4xZHo_240_251
NoCgvH4xZHo_56_63
NoCgvH4xZHo_68_74
O06WXS_XZN0_0_6
O2qiPS2NCeY_2_18
O9cOSO9L8Zs_1_16
O9yLRzpPp44_167_190
O9yLRzpPp44_36_55
OBLIjdMIIt8_54_61
OCcy9TDRGKo_118_127
OCcy9TDRGKo_41_51
OE6H_M52Sng_89_97
OIg10Bl7urs_0_10
OIjsSu_I4So_6_10
OKBLPpAPp9c_2_17
OO-5-eVEKPA_25_31
OUII8_aOfNM_26_55
OUII8_aOfNM_60_69
OVEe1DMsOq0_43_52
O_NWtDShLeg_21_25
O_Pst-uryQI_1_14
OaBmAg6gz30_4_18
ObBss94n3gI_35_46
OfgSCMxttCc_86_92
Okg8QYhdtvU_48_53
Okg8QYhdtvU_73_92
OpR1Er5o6IY_209_217
Oq3FV_zdyy0_843_855
OvRmRN1-O0Q_21_25
Ow_o78zjo14_42_57
OxL9z2BzBnk_0_19
P2WM91LENgk_40_50
P4IjNV3lZkQ_136_144
P6eo3LULuuc_1_11
PAN5IVvMlVc_17_23
PAm82v0AMFc_5_10
PBHZtoygOYg_450_465
PCXHuseKwDc_17_20
PCXHuseKwDc_68_76
PD6eQY7yCfw_32_37
PECk9A-07Pw_1_9
PHDmVhShE80_20_29
PHDmVhShE80_36_46
PHDmVhShE80_78_82
PHDmVhShE80_82_86
PJnJMp2ZpbA_3_15
PNMsPz1701c_3_20
POv7JaE3vJ8_40_50
PQbkdRbir0M_45_53
PTxHJMM6hHE_0_15
PeUHy0A1GF0_105_112
PeUHy0A1GF0_114_121
PeUHy0A1GF0_122_127
PeUHy0A1GF0_28_32
PeUHy0A1GF0_51_55
PeUHy0A1GF0_62_66
PeUHy0A1GF0_68_73
PeUHy0A1GF0_74_77
PeUHy0A1GF0_78_85
PeUHy0A1GF0_99_103
Pgm-mOQu2MM_48_62
PiyoeFC31kE_9_27
PmrTDZy3f2M_35_39
PqSZ89FqpiY_65_75
PqvKNqkGI9o_47_52
Pr5LQq42l4M_12_17
PslVHtXc7Tg_8_14
PuQVs2Ch1LY_5_15
PugziVUikEg_117_140
Puh1n8DTKw8_2_9
Puv_4NtflqE_26_34
Q-soOsOLIGQ_0_22
Q6HuQEIJqcA_9_16
Q7H9mI9dtMY_20_34
QA_JTtM1hKA_5_15
QGJy1K91gP4_90_100
QGgJlHi3tjw_1_15
QHkvBU8diwU_1_18
QMJY29QMewQ_42_52
QOmrchUPnBs_10_20
QT8iCDc7NGU_18_23
QTAqjSbMkXU_65_75
QVSt5USMkMg_43_50
QhRqJp-CgEs_7_14
QjI3Y8ZKSqs_30_38
Qjbcibrv3L0_26_32
QklHhN8pQBE_0_10
Qp-k0H93iJE_35_39
QqYWLR47eLI_10_18
QsC8__3lwO0_50_60
QsvBYKaCXEc_5_15
Qtu-PXuvCx4_12_17
Qwn0Ni9G5ow_64_69
QzcTlEpAigQ_0_14
QzulzuWr0Zw_20_45
R0e8ojL0vcc_8_14
R1UrFBF_0iU_35_41
R24RktgUi-s_24_28
R24RktgUi-s_5_15
R2DvpPTfl-E_20_25
R3a9r8qFlhQ_0_12
R8FDJgVW3Vc_0_4
RJNBxdDQOw4_13_26
RMznbCn5sQs_0_10
RQYLGNbal2c_5_10
RSx5G0_xH48_12_17
RWWvWFeE6_Q_2_26
RX6NSOuCCAE_13_27
RZL9irxnhZ0_34_40
Rf0TUCA3XNs_3_16
RieF9wrFd8s_1_8
RiglOfJon8I_3_18
RjpbFlOHFps_8_25
Rm-RnxN4oHA_215_225
Rq_VfjGH7kg_104_110
RvJH_POzxmc_10_25
S-Civm_fbK8_20_26
SFFfhAUEoj0_10_16
SJZFNwfcSOw_3_18
SKhmFSV-XB0_12_18
SRzoLVNgHoI_56_66
SULWQEAErKw_13_26
SZP3Jpbbwj0_52_59
SaOqf2d-y30_22_27
SaYwh6chmiw_15_40
ScdUht-pM6s_53_63
Sg5rTYrkpnU_35_48
Sj6GSmDpNDw_0_12
Sq7Vt6KC9Yg_17_35
SrDE9-cDz48_4_12
SzEbtbNSg04_111_117
SzEbtbNSg04_214_224
SzEbtbNSg04_28_48
SzEbtbNSg04_70_85
SzEbtbNSg04_71_93
SzEbtbNSg04_88_93
T6lPRKRpu9w_32_39
TF6LNmwDr_0_2_10
TFJ6oR89Vb8_90_107
TIubRrkku-4_1_10
TPD5wO_LEPU_2_6
TPhpsIK7pDc_25_32
TXabUVUxJqI_22_31
TZ860P4iTaM_10_24
TZ860P4iTaM_11_20
TZ860P4iTaM_15_28
Td29-SApubM_48_57
TdYN7cePiRI_6_13
Ted3imMggC0_48_58
TgFmoZj3NoM_10_18
Tied-t1fFsk_15_20
TjLCJKoot4U_43_65
Tm1HjqK0ABg_9_15
TnPOZVHB3x0_45_55
TsagxA4DKuc_28_41
TvBsaMgqh5s_61_68
TwQzFqBqgeA_0_10
TxzxPyfsSxY_0_10
UDwvax7K57c_28_35
UI3Cbj9fbxQ_2_23
UJKythlXAIY_17_21
UXs3eq68ZjE_194_200
UXs3eq68ZjE_209_214
UXs3eq68ZjE_235_240
UXs3eq68ZjE_246_250
UXs3eq68ZjE_250_255
UXs3eq68ZjE_255_260
UXs3eq68ZjE_280_285
UXs3eq68ZjE_313_318
UXs3eq68ZjE_320_325
UXs3eq68ZjE_382_387
UXs3eq68ZjE_498_504
UXs3eq68ZjE_49_54
UXs3eq68ZjE_508_513
UbmZAe5u5FI_101_110
UbmZAe5u5FI_111_115
UbmZAe5u5FI_132_141
UbmZAe5u5FI_16_23
UbmZAe5u5FI_26_33
UbmZAe5u5FI_36_40
UbmZAe5u5FI_44_55
UbmZAe5u5FI_60_70
UbmZAe5u5FI_88_98
Uc63MFVwfrs_355_372
Uc63MFVwfrs_360_372
Ud3Qy8m6OxQ_52_62
UdcObAQ5OOM_15_30
UgUFP5baQ9Y_0_10
UgUFP5baQ9Y_0_7
Ugb_uH72d0I_8_17
UhI-p6AysWY_25_30
UnWgz-mVMXU_2_6
UoPU8F9mus8_258_262
UqBafx3iRKw_22_29
UxhKb-zZoWE_0_15
V--abChiVVc_30_40
V4q5dQmpxIE_20_30
V6Fxclwdfxc_1_11
V6Fxclwdfxc_56_66
VF1K_6ZSOAY_23_28
VF1K_6ZSOAY_60_70
VLBsAPZ2DDE_34_41
VLBsAPZ2DDE_58_64
VU4qLrk5axA_40_58
VZ6H73nH7xs_27_33
VahnQw2gTQY_203_210
VahnQw2gTQY_274_280
VahnQw2gTQY_288_293
VahnQw2gTQY_298_305
VahnQw2gTQY_315_320
VahnQw2gTQY_322_327
VfqlfprZsaQ_75_85
Vg1jyL3cr60_163_186
ViM0JjUoqRw_10_20
ViWQUOGIaSU_9_16
Vn0Xv0fb1z4_18_30
VuCFgiWfVF4_0_6
VxM96IYzw0Q_2_15
VyBXcQ1v_cw_7_15
W1052h2rzoA_91_98
W20Btaww6zc_134_139
W6_XuNhgtrM_2_5
W8_63NiTENw_23_30
W8l_ezoU8Lc_156_162
W8l_ezoU8Lc_55_70
W8l_ezoU8Lc_76_86
WAa4-cctmDk_55_70
WEJfT-oB4v4_20_35
WFNXwor69-U_33_40
WG0J2B19ZT8_1_33
WPG-BIWOrG4_130_134
WPG-BIWOrG4_608_613
WPG-BIWOrG4_635_640
WPG-BIWOrG4_672_677
WPG-BIWOrG4_683_689
WPG-BIWOrG4_755_761
WTf5EgVY5uU_100_104
WTf5EgVY5uU_104_108
WTf5EgVY5uU_108_116
WTf5EgVY5uU_121_135
WTf5EgVY5uU_124_128
WTf5EgVY5uU_130_135
WTf5EgVY5uU_15_19
WTf5EgVY5uU_16_24
WTf5EgVY5uU_18_23
WTf5EgVY5uU_218_236
WTf5EgVY5uU_32_52
WTf5EgVY5uU_33_39
WTf5EgVY5uU_54_58
WTf5EgVY5uU_58_76
WTf5EgVY5uU_66_75
WTf5EgVY5uU_76_83
WTf5EgVY5uU_94_98
WTf5EgVY5uU_98_104
WTx-K045yQM_85_98
WV9K6MbLjHA_106_116
WWf0Z6ak3Dg_5_15
WZTGqvbqOFE_28_34
W_iR4YVCxUY_8_15
WeOU0Iba1Xg_1_30
WinaH9SkW9c_11_38
Wnz3IevSNg0_1_8
WpB4-eLyiBc_10_20
WqQonRVs7WA_0_10
WqwcWk1In_g_46_54
WrsS6X-FB-I_30_47
Wv3u2q3oGeU_35_45
WyIqGyj21Dk_0_10
X0UJaprpxrk_18_26
X4yzrIc072w_4_20
X56XkGFe7OY_47_61
X6uJyuD_Zso_3_17
X7sQq-Iu1gQ_12_22
X98fLZHIzWQ_15_20
XEOH3t5AYY0_22_29
XNV7hKVu-Xg_40_47
XNzXXiE6qR4_0_10
XOAgUVVwKEA_8_20
XZ0Ch_ClBfo_120_127
X_NLV2KCnIE_60_70
XdB0pVjFYoU_1_8
Xh6rdpJNaf0_0_15
Xp6rxW4hFFo_32_40
XtQdAPV2UZs_4_11
Xvy21KrDv8I_0_10
Xwrl4htUPjo_22_38
Xxcv5jvRmcg_39_46
XzCcRzEa83U_1_8
XzCcRzEa83U_39_46
Y4BeJ-64294_20_30
Y4gaJn0wlDE_0_10
YAud4eS3DoA_54_65
YEmS8ZQIhTA_7_20
YJ2aGe7CLBo_25_35
YRSOc193Pxc_68_73
YS1mzzhmWWA_9_16
YUlG_PKzpvc_0_8
YXixZrSxefk_17_48
YXixZrSxefk_49_59
YXixZrSxefk_6_15
YZ0-6hdQ0mU_0_3
Ya-MkA187c8_36_45
YersIyzsOpc_15_30
Yh2N6ZtRBdU_110_120
Ylb4pnW-jP4_102_113
YmXCfQm0_CA_109_120
YmXCfQm0_CA_140_156
YmXCfQm0_CA_277_284
YmXCfQm0_CA_50_57
YmXCfQm0_CA_68_75
YmXCfQm0_CA_7_16
YndZ9YulpTo_61_76
YwmUgVrUJ4I_0_15
Z-An1QQ66f0_13_25
Z10_CDPQKKs_1_6
Z19zFlPah-o_6_11
Z3XarHZ3HpY_10_17
Z3m9V8qPXhQ_13_24
Z3rj9LbCOaM_0_12
Z8rTzW9Gb6Y_116_123
ZDoy9S82ETA_5_15
ZK4W-2ifl6I_1_28
ZL7P_XmSnEY_205_209
ZN2_czSBSD0_240_250
ZYaxg5NZW_g_21_27
ZbtpcGi2DWY_161_170
ZbtpcGi2DWY_56_62
ZbzDGXEwtGc_6_15
ZdNP0dXCx2I_78_90
ZdlG8fjGJlo_78_87
Zg0p5TXi_Cc_30_46
ZlX_Gy4HP2E_38_55
ZnLgsasu82g_71_81
Zoz0HcCB1vU_0_10
Zqmx-nXhLAg_0_10
ZsrPKtx0qyg_7_15
ZvJvNcukZ4w_0_10
ZxqkAGNyo8A_12_22
_0nX-El-ySo_83_93
_1vy2HIN60A_32_40
_6OTzzK7t9Y_158_170
_6OTzzK7t9Y_73_78
_7nP9z6T9m8_11_17
_9iG5Ge01PM_3_11
_JVxurtGIhI_32_42
_JorUS-8Nlg_63_73
_KMoC6ZdeXs_10_16
_O9kWD8nuRU_16_23
_O9kWD8nuRU_25_35
_O9kWD8nuRU_37_43
_O9kWD8nuRU_45_49
_O9kWD8nuRU_50_56
_O9kWD8nuRU_70_76
_O9kWD8nuRU_77_81
_OBlgSz8sSM_15_32
_QJbjKkfdcs_52_57
_SNE2MYAotU_41_49
_UqnTFs1BLc_23_27
_WRC7HXBJpU_360_370
_WRC7HXBJpU_386_391
_WRC7HXBJpU_395_401
_WRC7HXBJpU_414_425
_WRC7HXBJpU_451_464
_ZwwKOzpt2I_69_76
_o1UXSxTjfo_68_80
_pBeOAMjGm8_1_18
_pj2Nutu5v8_1_8
_sJ_09Mf1HY_49_72
_txL575S_OA_13_23
_xf24TYgbuY_14_20
_yUiusXxfWI_150_165
a-cek0mvXxE_15_25
a0g7wtBkS98_34_42
a1Y73sPHKxw_0_5
a1i6T160REQ_5_18
a28s_wyqkyc_68_77
a8PAY4rvzRM_1_10
aA05I5QaZnM_66_75
aC-KOYQsIvU_25_31
aCKNdip53W4_0_25
aDjNl5gs4nM_18_47
aGUx0QOKWXw_7_12
aHiUM8uWxxo_17_25
aJoDt4DMkFU_118_124
aK8liAv-28s_72_82
aM-RcQj0a7I_37_55
aN0WsBcja_E_0_15
aQWCKcg0VRU_321_339
aRo8x3xXeEA_3_8
aeA-HN7BMdo_16_33
aeA-HN7BMdo_34_41
aeA-HN7BMdo_52_58
akXjIEoecNs_2_12
ao-9B8IV9_E_108_119
ao-9B8IV9_E_175_187
ao-9B8IV9_E_217_221
ao-9B8IV9_E_37_44
ao-9B8IV9_E_72_77
ao-9B8IV9_E_77_81
ao-9B8IV9_E_87_95
auFXfsCzAvQ_1_15
b-d-CxHaKGU_10_30
b24_bb57PPk_631_637
b4FM9OLBGyM_37_49
b4mJ3AQc-ag_30_34
b71bI0rH1g8_75_90
b97TK8XVLHE_40_50
bAYIIlX-WWw_5_15
bDoCQEwghZU_201_211
bJJndejsUWc_88_98
bK-i_FAcpoY_86_92
bL_Kijz9IN4_0_15
bLqmf8x7rLI_2_8
bQJQGoJF7_k_109_115
bQJQGoJF7_k_120_126
bQJQGoJF7_k_145_153


==> anc/clip_ids/msvd_val.txt <==
bQJQGoJF7_k_162_169
bSIjZ75a50s_286_304
bSrpvMSuhPM_17_31
bXsKw3TOQXs_30_55
b_BuSVZwq6M_1_9
bb6V0Grtub4_174_185
bkazguPsusc_74_85
bmOy6p87TWI_26_35
bmvD4HlPFxg_20_27
bmxIurBrW5s_51_70
bnN_o0Hkn3M_73_80
bqMmyY1ImkI_0_14
bruzcOyIGeg_4_12
btuxO-C2IzE_64_72
btxCxlO1Euc_1_20
buJ5HDCinrM_150_166
bxDlC7YV5is_0_12
bxjFqtfJlMs_18_27
c2MwqFYVE7A_40_45
c2a0GcoJAjw_107_129
c2a0GcoJAjw_52_73
c51L6ZxZGjQ_137_154
c53HKs39i28_26_35
c75SIlAjfjg_6_14
c76tShLfQb0_74_81
cCmnN96zIeQ_14_24
cFzSEIGrEfA_0_24
cJOZp2ZftCw_1_12
cLNrpO6wBk4_37_47
cM55xNJ_pfU_1_20
cR2yi-JnGcQ_8_16
cSDkshD2ME0_11_14
cSDkshD2ME0_12_15
cUW_bXll6YM_390_395
cUW_bXll6YM_462_469
cWOPC2kt_IA_8_16
c_-eFL7Sfw4_19_35
c_XV7nPoRg8_2_12
ceOXCFUmxzA_100_110
clKtfGBVI1I_15_28
clpgffj3sUw_1_12
cmQ3SiIaWy4_4_20
cnsjm3fNEec_4_10
crfrKqFp0Zg_15_25
cs33MNhpRNw_16_21
cwkjJrGpoaU_30_41
d-2C_N5anww_1_3
d1zdJO3CqVw_1_35
d4AGWnHJcaY_6_19
d7Gs0uGFLh0_5_13
d7eGypGOlOc_13_22
dEn5E-TNezw_13_23
dJ3ba9zwx6c_5_15
dJCtOz32dnw_40_60
dJEoDaA6VXc_1_19
dMH0bHeiRNg_3_14
dP15zlyra3c_0_10
dQmaVQZz7EE_1_18
dZBIdRGKRhM_13_32
d_BWuttLRFM_42_52
dabI5gfaFm4_19_25
dc4UltkRJsw_53_59
dfOuTx66bJU_11_14
dfOuTx66bJU_34_39
dhxE9CNeVeY_0_12
dmyz_f8Sx14_56_66
dq7agmFWkq0_5_9
drsPD5fI1IA_170_180
dtn0PuxgfkM_0_5
dtwXtwJByYk_5_14
e-j59PqJjSM_163_173
e-j59PqJjSM_264_277
e-j59PqJjSM_405_416
e-j59PqJjSM_50_98
e-sf-hyrkTs_20_35
e3XkmpNcSt4_8_19
e40bBP0_AbE_64_67
e4QGnppJ-ys_6_14
e996zZ0uV_A_152_163
e996zZ0uV_A_196_204
e996zZ0uV_A_68_72
eKtsMfmQ_0s_61_68
ePujnD4qJO0_62_77
eTnlw7v8ea0_36_50
eVSQiPbepXg_44_49
eVSQiPbepXg_83_93
eZLxohGP4IE_147_158
eZLxohGP4IE_15_25
eZLxohGP4IE_190_201
eb-Zp4pJLKk_2_19
ecVwxlXc1PQ_0_12
ecm9gf2Pgkc_1_24
edqyq4Q-7uU_103_109
eiyuac7hA4A_4_47
ejgwQqCHN1E_7_12
elQqQfux7Po_12_22
emblM4a76jg_5_15
eoP-SCgYM2w_49_60
eroAmLZ85DI_28_35
eyMYc-37Sk4_0_10


==> anc/clip_ids/vatex_test_1000.txt <==
-0eFCgzIWFk_000001_000011
-7wcCzyMdgo_000004_000014
-91zt98Rumo_000000_000010
-Bb_zut9Ciw_000021_000031
-Gm1ZVzSskQ_000075_000085
-HMG9z5871I_000053_000063
-HT5GP6F0js_000146_000156
-HXAOzp4Qjs_000027_000037
-NgXQZMUbfc_000000_000010
-Or2ffyBX_E_000034_000044
-Q8eF2vIooQ_000002_000012
-S7s8fqYspc_000017_000027
-TAr0OegNok_000000_000010
-TEOy1zxMtc_000141_000151
-ZE0N1jgBcQ_000000_000010
-ZxB7cFx7eo_000038_000048
-dUHgTsZ41k_000031_000041
-iruowAZ8Fw_000580_000590
-j2OdkemS6E_000031_000041
-kMghS981X4_000060_000070
-vOIoARsw-U_000007_000017
02HAfW8otDE_000000_000010
06ydvG0KMdc_000002_000012
07xU5ig8CBg_000002_000012
0A6fEUxdDMk_000877_000887
0AjZCHKtJG8_000025_000035
0CIgVD-v_ls_000251_000261
0FDVa0TOc3A_000000_000010
0G1oPLygrEg_000017_000027
0HWIs6sE2WY_000075_000085
0JezC4KDo-k_000011_000021
0LXbXB2SG1Y_000089_000099
0Mvf0OniSKI_000020_000030
0SpS3AHof60_000000_000010
0UiWLUJsNQo_000036_000046
0YyNHR0CYZI_000518_000528
0Z-vvsm96fE_000040_000050
0eymUbb5D_8_000057_000067
0fwkAvo6wGI_000007_000017
0j3p_5Dye-Y_000031_000041
0ot_vqQkkdY_000001_000011
0pvn8l9vY2E_000037_000047
0r3cAI2l1Gw_000001_000011
0sCQDiNtvKk_000004_000014
0xxG18xn1bA_000072_000082
108JatWCL28_000198_000208
11B6ZdybTxg_000061_000071
14xeEgCnyfU_000000_000010
1AsO0f9t4Gs_000472_000482
1CUAE0mx80s_000000_000010
1DTS-lRWuM4_000001_000011
1EwTziZP7Zo_000000_000010
1Hsl8Pw2Isw_000282_000292
1ImDG8P-WVc_000058_000068
1MXAQBiEZjs_000417_000427
1McHmQnw5TA_000000_000010
1NFmcmlThdc_000000_000010
1R-iyqeRHVo_000660_000670
1knz8sxLgR8_000004_000014
1kyqKJh3eTc_000048_000058
1oNPIkgee0Y_000076_000086
1qt1cKakhog_000034_000044
1rNA1LeL_Fg_000177_000187
1u9OGTJcMEw_000011_000021
2-cHlF42lek_000029_000039
20o4TuhyU1s_000000_000010
29sOueMyaMc_000047_000057
2AbENqy18_c_000011_000021
2C6MGHJ9b4k_000000_000010
2GAPlZ6gD8s_000038_000048
2HQNJ8GrSqY_000000_000010
2HbcJJT8b9k_000035_000045
2MBgEM5mHms_000000_000010
2MZCdE1qC2o_000021_000031
2NzFMXcZs9w_000131_000141
2XRtxWhF8SI_000027_000037
2_hbTxJ2fbI_000102_000112
2b4kDyUisPg_000014_000024
2eZXyVzwBL4_000038_000048
2mGjsb98CRs_000017_000027
2oV02bzoogs_000000_000010
2s6u2UagD44_000045_000055
2tg1D0CAiR4_000048_000058
2uhXIJeb6zo_000025_000035
2ygx8ItCPKo_000032_000042
34h2h9U_oV8_000035_000045
35QeTcN4Cbk_000033_000043
3AfS6qgZN7o_000000_000010
3Aoew6W3Z9c_000087_000097
3CtEhqybW5M_000327_000337
3IP0YU28PGM_000035_000045
3QIBeJkD4vI_000001_000011
3TWwRN23ANg_000014_000024
3UeuF_M68PQ_000076_000086
3a9yKjC2tNw_000005_000015
3aFO0xRgwjY_000000_000010
3aJkVIKWFrA_000028_000038
3et4Od2_Y7k_000000_000010
3nhUQtCrpQc_000262_000272
3tc9JVcY5eg_000031_000041
3vH5mnAy98Y_000016_000026
3zvLRj6m5a8_000000_000010
409sqF2WL2M_000025_000035
40mXdFVNobE_000091_000101
40rH5M2aSZM_000130_000140
41RY_JScabU_000000_000010
43-j4CE9FT4_000066_000076
49UpadKJY7U_000061_000071
49aajBLMB_A_000092_000102
49baXOD_rJs_000012_000022
4D-nyQ36d-Y_000021_000031
4K3KpJ92z0I_000014_000024
4LZ5E2-fshA_000086_000096
4LqTgOA9qzc_000009_000019
4MMbWK7O8Jo_000038_000048
4RkhTv80Qvg_000005_000015
4UDnIHZjJeI_000323_000333
4Umxg5FkYyw_000031_000041
4WZfISrNdr8_000012_000022
4ijeyZ2m92c_000006_000016
4ixRfgDzJj8_000064_000074
4jznikNJSG0_000005_000015
4m-dwtx_W6E_000034_000044
4nDSYwcXvIo_000554_000564
4puouUszWPU_000014_000024
4qx4mmAipPw_000017_000027
4tEIDrVUZbE_000000_000010
4w81UgmA-Lw_000130_000140
50SQnqTg4RY_000004_000014
54s2722ZB5I_000013_000023
55q7qtnI_Ik_000013_000023
5EOWBQgliyM_000026_000036
5FlC5V1ipLk_000000_000010
5NkNUQKV4Ec_000024_000034
5P2OTIccstc_000071_000081
5P_JVjWycV4_000016_000026
5VRnroA6hMg_000005_000015
5a8GtZY9HeU_000000_000010
5bZp4aplp_A_000132_000142
5cxhZUkNzeU_000000_000010
5eAmn18L0OY_000045_000055
5eWfwg1gMCE_000344_000354
5ebvJcY9TpQ_000017_000027
5jO9W3xNMLs_000000_000010
5jS7QxyiCcU_000001_000011
5kdhoRxtwvI_000030_000040
5ktbNWXS2vs_000063_000073
5m5e_8-cr8A_000080_000090
5o9MimnXBVs_000133_000143
5vPjOZKqo6M_000047_000057
5wnNHFa9ubs_000004_000014
6-cXeilxbgY_000016_000026
61cHpch8EBA_000152_000162
621NmxulM8A_000000_000010
639yIFmN7_I_000009_000019
659G415dDLc_000010_000020
65EbwfOJaCE_000001_000011
6FEc3KIklew_000032_000042
6FSrRinEYTI_000000_000010
6GOnb_malZw_000188_000198
6ORCiUfgBqg_000000_000010
6SBQJwsNMQM_000018_000028
6Xqh5SBfXhE_000128_000138
6Ytix-hlMzc_000003_000013
6cLx61IDvi4_000009_000019
6d49A1_gaAs_000001_000011
6hdKmuwgKrc_000005_000015
6horR3Ol4Rs_000000_000010
6nigLBptCls_000000_000010
6p5XzdD0dYo_000086_000096
6x3GfwDDaGQ_000005_000015
6xW4QtHLx4A_000026_000036
6zRgzbfPOcU_000011_000021
70KC9Wd_7yk_000058_000068
71YNlVKUHxE_000086_000096
71qRCvVL8wM_000029_000039
73GtJJmiSe4_000000_000010
73pufqK6zHc_000024_000034
77wHRVllzow_000024_000034
79PeclarQcI_000000_000010
7F_pF1j8yY4_000016_000026
7GRLn6bWI0c_000005_000015
7GaSbJcbrTQ_000014_000024
7HP6qTKM7PE_000015_000025
7JubqqrrURI_000958_000968
7KQ7gbJwd3A_000027_000037
7MZhQApcQlw_000001_000011
7NzXKuo87fk_000008_000018
7O_3PcJND-A_000008_000018
7P1IvMqdm-Q_000064_000074
7_7dJ9sO3S0_000181_000191
7aqtLLcA5zI_000026_000036
7cz4ipaR5nA_000393_000403
7dI8Mn3ROHg_000026_000036
7nvm0QypB3U_000061_000071
7qnnCkJdBZc_000121_000131
80yx3CR7BWw_000006_000016
829ebn4-0KE_000018_000028
82EPrYttZKA_000059_000069
83ifrji71ds_000065_000075
86CfWe9ds60_000000_000010
87-CcDBhcB4_000060_000070
89fh_WNDejY_000028_000038
8HJ0BpNqjjE_000253_000263
8Ibcl9Q9NS0_000031_000041
8N062relkE0_000000_000010
8P6rHyKByx4_000106_000116
8RSqPkHIPbo_000000_000010
8SB5o6OLHmg_000015_000025
8TxZpWF3vdE_000118_000128
8X268FwAdSg_000000_000010
8X9KvZ5yig0_000052_000062
91Oo1gDYz6I_000005_000015
91kpnldKk9w_000053_000063
94H3kHrtzT4_000025_000035
94b6e60aSV4_000007_000017
95YJMSMrrFY_000000_000010
9ANMf4YyG9c_000046_000056
9AjtxfocCnM_000006_000016
9Ev8CeE6CCc_000008_000018
9GRCMekvh20_000127_000137
9HuUeribSjI_000000_000010
9MJqtz5yLn0_000029_000039
9TybRcGIC4M_000131_000141
9bRfEdzHQM8_000232_000242
9cMLd-7Yj3w_000006_000016
9eMBAykSRoQ_000093_000103
9f2jmtiiOpo_000393_000403
9i4GqMpwyxs_000000_000010
9jD3TJk0dfY_000013_000023
9jJeGPikXN8_000006_000016
9oYDDdrtDQ8_000105_000115
9qtZYavEN-o_000090_000100
9y1oMFLcwqs_000154_000164
A14mIguclsc_000032_000042
A2LgyTrivWw_000002_000012
A3a01_6GkJ8_000016_000026
A3cqM3Mk2Mg_000876_000886
A3pbfiQz3lY_000000_000010
A5uTEBcwxKE_000045_000055
A6oj-53aSoo_000000_000010
A9Jfovrfe74_000002_000012
A9sbpxltcqo_000008_000018
AB--gD-XTR8_000092_000102
ADbYYql06k4_000027_000037
AFzMNrdZQr0_000024_000034
ANI0sV82L1g_000013_000023
AR_waFJEzSw_000000_000010
AWO_nKil_kA_000007_000017
AZEiLkvPm8A_000110_000120
Ac2tjpAbrFY_000091_000101
AdllwsZXqZE_000000_000010
AyrG9uD_gNk_000036_000046
B03qMMq6AkQ_000018_000028
B3ZaazFxhWA_000451_000461
B5KfXvL8dus_000040_000050
B5lAcaojk0E_000000_000010
B65AIrPb29U_000000_000010
B8a2_ZCxVyQ_000000_000010
BBgijzqskUE_000025_000035
BD4wt7feZzA_000000_000010
BGjbcEVCDFU_000329_000339
BHxn3qfPAl4_000018_000028
BHyey-l251E_000083_000093
BJ_epAjG1gQ_000095_000105
BK3-IWrDs3Q_000001_000011
BKpUrPyie90_000002_000012
BNbElf20xm4_000007_000017
Bb8YBY227Es_000056_000066
BbUjrqWir4g_000029_000039
BlmweXEQg9A_000096_000106
BqqAEBbnD3Y_000000_000010
BzxSeJSnqV0_000009_000019
C-I8dXj6lGw_000000_000010
C0e62d1OUgA_000000_000010
C1LJZfbU9zw_000006_000016
C4g_K_MIPUg_000090_000100
C9hUtVgb7Rk_000056_000066
CBKwYuZpuU0_000007_000017
CDOxtJeZNKs_000028_000038
CHM-5QRlj8g_000025_000035
CISOTXN2Y00_000005_000015
CJUDL32Q7do_000018_000028
CLHRcUUm7bc_000322_000332
CNzzBs0XghA_000036_000046
Cb9jmjCp0sg_000028_000038
CjNsJvx2tVQ_000027_000037
Cjf6lzKOIFU_000062_000072
CoD9gES5Dh4_000000_000010
D-kcF7b_klQ_000011_000021
D1p57kpBX5Q_000019_000029
D2nnRhNP6GY_000000_000010
D4qZ6b3ovuc_000031_000041
D83_CkkmToY_000015_000025
D9SLYYEAEf8_000000_000010
DABevBDJ_NE_000021_000031
DCjbM212h_8_000007_000017
DGzfHewaZFg_000188_000198
DIFI0CrjclA_000021_000031
DIPva58z4qU_000083_000093
DOtYZKD81A4_000000_000010
DVib66unMUw_000013_000023
DZHaPAhjpWA_000000_000010
DZc1LcVyL0c_000092_000102
DcnG62jpP78_000003_000013
DiBYMpgJwCk_000016_000026
Dq2zyo-b7xA_000064_000074
E-2khGo6MYQ_000010_000020
E-jdPE-780o_000009_000019
E0a0YgqQ8LM_000058_000068
E31FVzSrRec_000000_000010
E7-8duZ65lk_000000_000010
E8wPUDB5WAc_000000_000010
E9-ZMNl3qmY_000008_000018
EAFROjKCLU8_000007_000017
EDdp5B7bHaQ_000001_000011
EEHbRGcMLnk_000030_000040
EOZoWBUMN1U_000078_000088
Ea_Wr5Lt3lc_000022_000032
EdU7LFanhps_000064_000074
EiXWH6DqvlY_000015_000025
Ej7jxkHZmoQ_000024_000034
EkXKuUfgIjI_000114_000124
EraBmgB9U9Q_000010_000020
Evx1mAM8NrY_000076_000086
F76fbXHArlY_000002_000012
FADsYIHnCww_000011_000021
FB8xx-lkCEs_000022_000032
FF_wPtSTXSc_000024_000034
FQH-fHyEBmc_000019_000029
FZhh_TJ8v_A_000040_000050
FZx-h2nfHnY_000255_000265
FnGqWbNjO3I_000010_000020
Fq_U-t6O7ls_000136_000146
G0mjFqytJt4_000152_000162
G0z8HOEeoKQ_000279_000289
G4Jywcm9aSE_000105_000115
GDbDDkJyVKs_000023_000033
GGxoMr2huZY_000006_000016
GH_65DfwYeA_000000_000010
GL-gGNG3U5w_000034_000044
GQ3JjNlUIRs_000042_000052
GUmbvGzLvTE_000037_000047
G_T5TzwVTHU_000001_000011
GbaeEawJd4k_000014_000024
GfsaO4BeMOg_000018_000028
Gi075iJSxcE_000000_000010
GqepH6tqQHk_000049_000059
H-WKE7WUY5k_000045_000055
H06K07Xlj_4_000106_000116
H1McbtQeqPo_000025_000035
HHfdNrrnags_000102_000112
HL1NhDjJWaw_000055_000065
HWc-qtjVuMI_000403_000413
HbL8fS_khmU_000059_000069
HcY-0Fq-TUo_000033_000043
HlnERvP21f0_000076_000086
HnBTadnbmlY_000519_000529
Ho6OPQ-sBZk_000045_000055
HzS0WRNzFqs_000000_000010
I08yHasZUzw_000021_000031
I341FpQlaD8_000000_000010
I3URfattavI_000000_000010
I5vs7yhnMPg_000105_000115
I6pc49FICrw_000000_000010
IBg3LfOHYFI_000013_000023
IDZiPYC7szA_000092_000102
IFdBkcy-f-I_000116_000126
IH4_ueC5oV0_000007_000017
IJPtgNLDYTs_000023_000033
IMVVld0T7ZY_000114_000124
IRRTibpBYdM_000017_000027
IRpEVrNPdcE_000019_000029
ISu38J3CU7M_000015_000025
IaH3hnEE9mc_000000_000010
IdWJ0KEv380_000000_000010
IfOtFt2LyAo_000030_000040
IjTu1RRIxB4_000058_000068
Ik_rwv6Rpkk_000069_000079
IqaFjJZQVFM_000219_000229
J83QgPQQPhQ_000026_000036
J8seLvL5KPY_000000_000010
J9SgLzxvC1U_000037_000047
JAigmUVLwLY_000000_000010
JFWsCM8WE-w_000000_000010
JI5AxBCJ3h4_000085_000095
JIUnDsaRAvk_000007_000017
JKqN4c8GnYM_000000_000010
JYRG1VWedVQ_000038_000048
JagAl5OxAyk_000000_000010
JeEGBWh5hzk_000098_000108
Jn6PDN_-CTM_000005_000015
K2RXBhHa7M4_000023_000033
K3-Jm0MZZzo_000026_000036
K938ohitkWo_000118_000128
KO2xSZYu5Nc_000030_000040
KTiN2hqDE2M_000022_000032
Kbc306IcJyU_000000_000010
KqEduofYEPs_000013_000023
KxiL-8tNt1A_000017_000027
L2tHkBB84Ik_000052_000062
L5Ixz3In8VU_000000_000010
L995ygKvbKw_000039_000049
LAMHrAy1Oik_000094_000104
LB5GuxpNNcg_000028_000038
LB758UtCEO4_000061_000071
Lbq8dzeKW1s_000006_000016
LfKpPMNdH_c_000033_000043
LmTOumMTTWg_000027_000037
M1WsNJtWsFk_000084_000094
M2C4q_VgBE0_000127_000137
M5Iv3vnl2Ys_000022_000032
MDv3kRCzIG4_000002_000012
MZ-7mVjskcc_000000_000010
MZbcifsfdow_000258_000268
MaDzsTkqRRc_000152_000162
MaIUf7JS-1o_000081_000091
Mcu32Uf6Mis_000000_000010
MhVg5YenAps_000001_000011
MlHUgTphTEA_000053_000063
MllEhjzAm-Y_000030_000040
MnJeCnQW2bU_000023_000033
MpfoGrApKOU_000009_000019
N-LZPc27kjM_000229_000239
N1EktAJmB2w_000012_000022
N5hqbKqhe1U_000022_000032
N7VX8LmXg3M_000016_000026
N81OHjhcrbY_000198_000208
NDiUkSEKNxg_000085_000095
NDsUJDmtgV8_000064_000074
NEH1HLP5nPM_000217_000227
NEzHyDF3L9A_000006_000016
NQshaPQUU4g_000074_000084
NVV5wuXnR_0_000009_000019
NaJRqb7gNh4_000130_000140
Nd_iyajhQFQ_000026_000036
NjxF_UXECGY_000331_000341
Nll9-GSPh5U_000028_000038
NotZAhTOhuY_000000_000010
O-Hy9k_Kf3c_000019_000029
O0sdVwdE-lM_000006_000016
O5XxrtNZbgk_000055_000065
O9kHjU0CNuQ_000000_000010
OBr7EJSSBdE_000787_000797
Oa--Wvh68-w_000198_000208
OaZ2cRyFiks_000304_000314
Oc3L8Lv-518_000092_000102
OegoxK2rWBQ_000158_000168
OfBq3ZK6zbY_000108_000118
OgO3HZ2ScNM_000118_000128
OifL78EPnr4_000012_000022
OifhYsqn1fM_000062_000072
OoSplFismpk_000035_000045
OzFRhoqFAwA_000026_000036
P29BvS-QPoE_000000_000010
P4LfZUGthmg_000036_000046
P4rWfV5ZHOk_000014_000024
P6Ykh9p0g4A_000008_000018
PAtyBuz9gi8_000058_000068
PKf3raAti9M_000013_000023
PRZOog72Ms4_000013_000023
P_afwN4BCqY_000037_000047
PaR0B1nH3KE_000071_000081
PaXl9Argl6I_000001_000011
Pb_x3Ew-KZ4_000008_000018
PdpR-z-y4Mg_000000_000010
PeFrL-rQBnk_000165_000175
Pkb3IPV21Uo_000065_000075
PtyG0m2rAfA_000040_000050
Q0rLouWb_S0_000067_000077
Q3qy_FB6USY_000015_000025
Q587Mq8VbrM_000136_000146
Q5ZXW2lGmRs_000027_000037
Q8t8Z7Y9u7w_000023_000033
Q954cZXyGoE_000304_000314
QB2Fbbw4TmM_000262_000272
QD03OYK8NlQ_000001_000011
QGNEWRsBCGo_000683_000693
QHu1r44XhJ4_000160_000170
QIFSAtgB8Mk_000015_000025
QINQHWlQIzU_000010_000020
QOcWqEJLbzA_000006_000016
Qg15hWrgviI_000015_000025
Qhhttsp3Bl0_000664_000674
QnEgk87RrPI_000057_000067
QptXT3cLrzw_000004_000014
Qr6I4c8ssv0_000194_000204
R0Fc78qCRow_000007_000017
R0M0xbeZR0E_001004_001014
R16t04l9tWE_000028_000038
R69gd9CfwFo_000020_000030
R6ECye4m-z8_000005_000015
R9XBm3zFG6Q_000117_000127
R9ftLqfpTwg_000006_000016
RA90UGf5wxA_000000_000010
RDuX0bELvqY_000078_000088
RHBrQApLiBU_000000_000010
RWuj_PJl-Ho_000000_000010
RadfPQjOJTs_000791_000801
Rd9mXMqM-VE_000000_000010
RmJ9mk99j_g_000000_000010
RmdDUmD4q8U_000019_000029
RybJjqxR_e4_000134_000144
S0WrTRuAgiU_000006_000016
S0nrc6Ov2uE_000000_000010
SCSPFbJb1zA_000028_000038
SCW-y8Slkuo_000000_000010
SJjy_n3mJEM_000159_000169
SQgQcGv7KQg_000060_000070
SRyqiwAZizI_000031_000041
S_y53iSsugk_000154_000164
Sd8kFKTS_44_000110_000120
SdZaLsggCCI_000000_000010
SfGVf0KEMcw_000027_000037
SjQcyGjs2dU_000028_000038
Skn1hjwRuRg_000011_000021
Smjbz9I0Z44_000003_000013
Sq82j_WAYTg_000000_000010
T-imZw9jYZo_000006_000016
T2bfRXRQaHg_000105_000115
T4zEnVxBOBo_000066_000076
TAf7627tu1Q_000000_000010
TCVjcN3FIg4_000100_000110
TEqJ_1gk3Ro_000040_000050
TJW2Mm6_Uw4_000049_000059
TLYBpysImlY_000022_000032
TP9cJIKpvDk_000010_000020
TWNDzBVYEJo_000067_000077
T_cbTgwg2dg_000094_000104
Ta4qBqLbTZ8_000000_000010
TdCWFhoQtxo_000028_000038
TenbBBKtqJU_000008_000018
TeqJkA8QobE_000056_000066
TgP0AJD4P9g_000031_000041
TuakmOj34tE_000004_000014
U98VA_cPo2U_000192_000202
UCXb1Z_g_-I_000197_000207
UDD6YcChywc_000000_000010
UEir8hX3aJA_000000_000010
UJDEofdU9Wg_000039_000049
UKYgYmb9WNI_000076_000086
ULNxfxxRwhE_000002_000012
USlRVj-5ja8_000053_000063
UU5-ZawHHsI_000189_000199
UVZhX5N1rKE_000012_000022
U_u0hPg8wT8_000021_000031
Ua7qoMG0aBU_000504_000514
Uf9fRrDe1J0_000094_000104
UgENvE0ySvo_000027_000037
UgrgEuiOskU_000047_000057
Um3R45eQe1s_000029_000039
V1xmfGJ9K5c_000021_000031
V84YEOVkFW4_000000_000010
VA0YYtbcS0s_000094_000104
VATGIJuBmws_000124_000134
VCX8Q4Q752A_000071_000081
VEm0ZiURvtI_000004_000014
VF5iKfuVP68_000000_000010
VaFwvHDxKIA_000070_000080
VcfUl8w8Nb8_000000_000010
Vfu1RJAVv7o_000001_000011
Vh8WcCBZOfc_000000_000010
VhzF0W-5U4M_000001_000011
Vj0XDDcEk2o_000124_000134
VjXUpxPBaTk_000015_000025
Vo1Ezk5nSXc_000231_000241
W-64tYeFF5I_000014_000024
W7ELd8QctHo_000219_000229
W9UK_TCYoA8_000003_000013
WASSmFKNVc4_000189_000199
WDtHOabzTc8_000000_000010
WFHuy4Cv5qY_000116_000126
WHY0pD8cIJI_000016_000026
WHtxC3mCGIQ_000000_000010
WOTM_pnTrpM_000033_000043
WQ58WGN0208_000016_000026
WRbuGFoxj4Y_000013_000023
WUhb4K-VzUc_000029_000039
WbGgHu9LLIg_000132_000142
WbaWjMZMLBA_000000_000010
WeMpnxtS0Sw_000057_000067
WeXnmmh_GpE_000074_000084
WnPst9S-GZ4_000005_000015
X-r9nDoXTOs_000076_000086
X0X8zNTaegU_000000_000010
X0ilEvzj-_Q_000032_000042
X0tG5hbo9AI_000034_000044
X5RFTR3ZbyA_000012_000022
XBSTK759bG8_000156_000166
XFqgX4D4iVU_000229_000239
XU8FBzKJT-U_000000_000010
Xf0Ef7nYiyo_000003_000013
XfbSlorr99w_000023_000033
XmP8CYWwSPk_000224_000234
XzIU_yK5ci8_000027_000037
Y-1GDSTDqTQ_000008_000018
Y8Ac0C4Gfu0_000100_000110
YBigBq8OlIE_000012_000022
YEiHsVDxh3A_000029_000039
YG7vM1HDkSk_000074_000084
YGJ6kOWIYLg_000000_000010
YLP7XIJzQyg_000127_000137
YUyureRGLAA_000000_000010
YbW-CE1-V4Q_000059_000069
YhN2szE8rR8_000053_000063
YhNzDQrUUdA_000001_000011
YiBONzORWRs_000023_000033
Yisfa4gTaPs_000225_000235
Z0P3WCFMBFA_000009_000019
Z0WYFjwIpwU_000000_000010
Z4qKgSHRHMM_000014_000024
Z7j0-gk5ATY_000063_000073
Z7yOt6tSZzY_000034_000044
Z8hVcrD6DPw_000000_000010
ZD6Tt9UY5Y8_000017_000027
ZH4xtx_bEvk_000030_000040
ZI3YTbXNaUY_000035_000045
ZJD6z0_9Taw_000000_000010
ZbI_bpw83Pc_000007_000017
ZeCnXIB60RM_000030_000040
ZnN8DEz6_nU_000226_000236
_1qp63Hh6Xk_000015_000025
_2UC7wnUfxo_000041_000051
_8aDQNYSQGA_000032_000042
_CRZu_fCZgo_000022_000032
_KwDAPzozw8_000075_000085
_LlM1EXawQk_000107_000117
_TSa4scp6xU_000003_000013
_UyZpt0Qbnk_000008_000018
_dVS8WB3HCc_000000_000010
_dpT1Jd4S74_000033_000043
_gKfgxajv2Q_000001_000011
_nLeDqOr95c_000006_000016
_nSzjKNZmmY_000004_000014
_r0O0KGH9vo_000000_000010
_vK13Pa2mPU_000002_000012
a0lWzQKounE_000005_000015
a5YwI62ouao_000176_000186
a7NVgZ3aBkY_000179_000189
aAIJuq6SPgo_000045_000055
aATCiJYjYzE_000027_000037
aILW2ykaUbM_000024_000034
aOq--ppDs2Y_000030_000040
aPYruADNAxM_000000_000010
aRk48WYjBBk_000029_000039
aX8xDeFkoQE_000035_000045
aZq9W61seMw_000009_000019
abDZApXozbw_000000_000010
ad8VP_08yLw_000000_000010
aj1G8E1HBYA_000028_000038
ajtMoUrzf_o_000020_000030
arBaTLzvEn0_000015_000025
aviyQnf06MI_000126_000136
avmJEEG6EQA_000039_000049
axUFmA1cpws_000000_000010
b0reQruZreE_000005_000015
b6Eejb-2hOs_000000_000010
b87OVWCgRr8_000007_000017
bDLOZ--yT2c_000064_000074
bFoxU2cFeRM_000087_000097
bU9B_ZiVXRs_000111_000121
bcbev6Q-xhI_000027_000037
bdVtoRULVnk_000030_000040
bgt29znHCzs_000343_000353
brcO3B4ESy4_000018_000028
c66eIbgvwxE_000000_000010
cAaCIJBjWQA_000011_000021
cIojq64_JGA_000000_000010
cNGqWxux-i0_000006_000016
cXa74vwr9DI_000042_000052
caH7iiDnLR8_000005_000015
cbznHY8uOOE_000006_000016
cqlOznBeksA_000008_000018
crUD957kxc8_000080_000090
cz4S3mKn-No_000044_000054
d0Bmus-ngrs_000025_000035
d0GuLm16j8Q_000003_000013
d21Yir_LJOY_000008_000018
d3VH7NHO2LQ_000066_000076
d3lr132SMyQ_000071_000081
d5zxbO-4RpM_000594_000604
d7_SY48r__8_000060_000070
dNUxmjY8sfQ_000006_000016
dPOKCHIV4fI_000146_000156
dWoj5hUt0fE_000098_000108
dZyuSPDUWFs_000194_000204
diqTso9slWo_000068_000078
dkGgRU-OS6k_000033_000043
dr2bSbJbWws_000007_000017
dsebReHv7k0_000087_000097
e-fGELm75CM_000044_000054
e0zfZDAXyEo_000002_000012
e1S4HLVRpXI_000025_000035
e5z_DuLkzi0_000233_000243
eKt74vJybVk_000010_000020
eLNpko7AWYQ_000062_000072
eXbVMzcdf8A_000158_000168
eYn8jtKpVkM_000031_000041
eYsGK-MPSck_000001_000011
ebKUfeBkcIM_000034_000044
egWx0ai7sxU_000259_000269
ejSQTt97cM8_000160_000170
elad6vOMAFY_000076_000086
erq1mdumjdU_000008_000018
f35RCNy7EHs_000000_000010
f8FJw0apM_c_000023_000033
f9R3_O_PSls_000044_000054
fCCc9FVxHb0_000055_000065
fCuZH-QXUis_000815_000825
fDwjmO4C6RM_000099_000109
fEJzjD6EZ3w_000000_000010
fEp09CGRUTg_000060_000070
fGhmbpcqqu8_000016_000026
fIv-knDnSQU_000137_000147
fJUhLR6sPao_000065_000075
fNa0EZiUib8_000053_000063
fUuDFZKmUrM_000101_000111
fYX-wUl6sGo_000494_000504
fcqTRemMFQg_000028_000038
fczrPopQewI_000898_000908
ffnKgRrtBfs_000035_000045
fggL0QYy8jg_000084_000094
fgzGX-pPYiM_000004_000014
fsp4_r7wKCw_000004_000014
g-161r3ibds_000266_000276
g0E1VvkfLtc_000046_000056
g0nLGuZgrTY_000004_000014
g2DcWJEJFtU_000264_000274
g3wF0aXYsTc_000048_000058
g4s5w_8GHc4_000000_000010
g9s8fB6fc7k_000339_000349
gFL7qoTG5T0_000001_000011
gJXDt5uvqf0_000006_000016
gZQQGSOrCOQ_000070_000080
gcaQeqj-NBw_000015_000025
gt8ki8Pi2k8_000193_000203
h2PLauUMFpQ_000756_000766
h2gaCzz5oVA_000036_000046
h5ta2cUhUhA_000030_000040
h9Fmjxibpc4_000004_000014
hBsnCUPKM-s_000056_000066
hGfO32w6gEk_000483_000493
hOirknJr3os_000001_000011
hPmqZ3_8guY_000013_000023
hRV4dqug2ZI_000018_000028
hZ_2XF_cAwE_000003_000013
hZdStFR1DJc_000202_000212
hbSM_n3fAlM_000005_000015
he1xcCOIVH8_000015_000025
hfvayTDNZuo_000003_000013
i-NOuM28PME_000512_000522
i-xTMQu-QgU_000000_000010
iBzFp2cc2Cw_000255_000265
iCMqUwaP3w4_000003_000013
iJT_k-VD08k_000010_000020
ica0HfifNEw_000045_000055
idgMo4DsDE4_000005_000015
if9qhk68jM4_001894_001904
ifQs3qHV5Zw_000394_000404
isVyn-AjiS4_000034_000044
j-7J328ZjOw_000026_000036
j-YV2PmlRLw_000031_000041
j0Cm6vIKaRk_000010_000020
j8Bp0L9D1oM_000074_000084
j8cVhLi_N1I_000054_000064
jDQFLoiYXEI_000000_000010
jMcvp-QmDSg_000266_000276
jPSeYsD2MTY_000372_000382
jWIAQSkstYc_000018_000028
jcaEgwc_uZ8_000050_000060
jlakulEQEXI_000024_000034
jxQiQ-HswDc_000011_000021
jzOndFOIECw_000001_000011
k73cP-crV-c_000015_000025
k8oNh6lcuOg_000014_000024
kBAI99LSGh4_000002_000012
kBjSFD-GzpU_000001_000011
kJjTBlMfLkc_000079_000089
kNXmwlc6l-Y_000009_000019
kd1FBWjeY2U_000005_000015
kqzIkm7q2ko_000014_000024
krmuNJrZ36A_000000_000010
l0S7ynILo3A_000000_000010
l5FY6htBxmY_000000_000010
l6f-eKct0p0_000059_000069
l6j0iauVpGA_000000_000010
l7xq8S8KeaE_000010_000020
lDzMjYuO4ZI_000000_000010
lQvOO0kpUsA_000015_000025
lRsVtmcoZJU_000263_000273
l_CJXhNEumY_000003_000013
l_VFW7PmJA4_000028_000038
lc-bVZr8MKc_000094_000104
lfhNVHf6Erw_000007_000017
lg5jO10MDkI_000084_000094
lgJywzzdUC8_000000_000010
lgUGVQ_jRos_000028_000038
lr_1rbqo_KQ_000027_000037
lxGsTCRWw00_000014_000024
m0eEMxcqDu4_000000_000010
m4xsBl0bp9A_000025_000035
m8iqLKtGnPI_000002_000012
mA51AGqoCjQ_000176_000186
mDoGeykUS4Y_000000_000010
mEFZp5mhuqc_000126_000136
mF2aRYdBxcU_000062_000072
mHo1VPEVeFE_000041_000051
mIT0v1N7shs_000014_000024
mOvPV97WseU_000026_000036
mSfIyIeoCg0_000053_000063
mXq21_kxgdE_000000_000010
mbZehWRMiNc_000189_000199
mcMqVzsTkkU_000051_000061
mef7tJTkRi4_000024_000034
mi_onKKpC9c_000040_000050
mmquHe9eq94_000041_000051
mnSDXfyYpr4_000035_000045
mqYEr33BXn0_000005_000015
mwH1ue9RaQ8_000004_000014
myaP85cvb6I_000168_000178
n-mMLqh-YtY_000000_000010
n0tTYTSg4Os_000000_000010
n3GQm7axSRo_000000_000010
n4JM2rnImas_000225_000235
nATvxqgqpvo_000012_000022
nAdQVnYmghw_000048_000058
nDO3R3Uuq9Q_000010_000020
nDqSd3GjI7g_000037_000047
nEs2bhEZABs_000083_000093
ncG-Ys3dAT0_000006_000016
ncItX76uC2w_000000_000010
ngh_Bruf02M_000078_000088
nviY-RtUnvc_000040_000050
o87ODF1TZQE_000027_000037
o8FZsZ18LYo_000005_000015
oFSqN-c-4ro_000141_000151
oHb_TZKeA9Y_000082_000092
oLVxjvNTTVw_000057_000067
oN0dnURr3Pc_000007_000017
obZdhu9JICw_000135_000145
ofoEBXKhBlA_000199_000209
ohpWG02R52k_000031_000041
oi2YzmwYGto_000038_000048
olTURHued68_000025_000035
onEA5oqJzjY_000060_000070
owUSRrqKyCQ_000092_000102
oxKyw5tl66w_000158_000168
p02Yk79hTVc_000031_000041
p29JSs7GoMg_000094_000104
p2tqhvm8siQ_000243_000253
p6W0fdWPTrY_000096_000106
p7BkGFO5gnM_000016_000026
pC-gpRl_U3A_000045_000055
pDri2cRQicM_000082_000092
pG_X2vdGs8w_000022_000032
pJaB9lIxVas_000017_000027
pVRN4ryZ33s_000000_000010
pdRZ2BfZIwk_000003_000013
pji0UeaRwCk_000067_000077
pkmzlTw1Dwg_000005_000015
pppRkyT-KMQ_000000_000010
psliituL3OQ_000000_000010
q4mBBYWj4jc_000073_000083
q4owm3Er7d8_000000_000010
q7icztYcOug_000025_000035
qB9XxN1wrLE_000033_000043
qCFyiSTLlGI_000012_000022
qW57bMrrA8M_000000_000010
qXRzqpPu_zE_000004_000014
qbHfTvZWlrA_000093_000103
qdDD6LTZMUw_000000_000010
qdN1Bl9Hsxc_000004_000014
qfmglGNLSw8_000016_000026
qg-yJoNlU_o_000003_000013
qk3YzucfVl4_000092_000102
qm97zAkPIcs_000137_000147
qouoEhZ6B3E_000066_000076
qtXrVEpoZz4_000000_000010
qzFxIGRVrto_000017_000027
r2BadvUBRWc_000008_000018
r6B6CkSsC8c_000058_000068
r9ih8uupYeg_000023_000033
rEMOAQGni-M_000005_000015
rGQ64NXktF8_000006_000016
rHQIZ2kRXDI_000006_000016
rLcVRXglEU0_000006_000016
rMoZTGgMwAs_000091_000101
rcBgtrskiYk_000000_000010
rd65FvZn8Jk_000121_000131
rfM1NFHgTaY_000338_000348
rqNx0g4zUj8_000045_000055
rtCCSoHs9yA_000491_000501
s-NJI7kSCMM_000330_000340
s-bHUbr-4p8_000001_000011
s1ze4P_DLOM_000008_000018
s3BYoN8sXEk_000146_000156
s8QiIG1vmUA_000050_000060
sCRtgrXl3BU_000134_000144
sCulSAEeAWg_000046_000056
sDGMzOWzT0E_000008_000018
sDvm8Q0DDHQ_000424_000434
sGxujaBZWEI_000001_000011
sHK2Su57BHM_000011_000021
sHXTWfRLOD8_000004_000014
sJowpTSLmlA_000005_000015
sKN2OZfS1js_000000_000010
saxpZNQIcVg_000000_000010
sh8fKzClNJ0_000102_000112
sq0mrRVotXc_000002_000012
t-UeQCjC11o_000003_000013
t0PjOtOi6_E_000099_000109
t0YEd74kWr0_000124_000134
t2A8xBaEpJA_000156_000166
t573KgLsuNA_000009_000019
tAkTMocRHxo_000154_000164
tGRGzfn7Y98_000000_000010
tHOAJA8QWGc_000018_000028
tLFNc_Pt0ys_000025_000035
tT1NpFX14LE_000024_000034
tTyPORsk3bk_000094_000104
taW_L6XvoPQ_000044_000054
teDDm5XRS9k_000006_000016
tiZHL_tCpEg_000061_000071
tk6XdoUmoW0_000060_000070
tlPLdpJF86g_000046_000056
u05h5jyxAyQ_000009_000019
u3YjvkKwRAM_000001_000011
u3Z6RJcEdFE_000001_000011
u8iT_yLKpNs_000000_000010
u9b8tQH6B7U_000073_000083
uETt4z8oGiw_000020_000030
uarNQMpQMoQ_000100_000110
udRzaqScwas_000005_000015
ufL_i84GFmk_000010_000020
ujOqvDhdZtE_000040_000050
ulE8jEflOcY_000006_000016
ur4YjPkzLi4_000233_000243
uywskDhuaCU_000021_000031
v0V-rBXcim4_000285_000295
v13CXbQd6fA_000016_000026
v2Hr1CH-yb0_000076_000086
vG2xckXsEJ4_000002_000012
vH-eCtxSJyg_000008_000018
vHBd1JAC_fE_000064_000074
vHO1Dbq6beI_000135_000145
vIVoV6zkQh0_000007_000017
veNKRJ21hxo_000011_000021
vgsveBkXVss_000291_000301
vi0IGVYitWA_000079_000089
vk7ZsxvcvNo_000024_000034
w2Lyin7orJg_000000_000010
w5wdQalr3Uw_000832_000842
wC12DcjYoIc_000000_000010
wHBFHBl6ue8_000012_000022
wHxBcTJB1F8_000000_000010
wIRqb4rwRkQ_000000_000010
wPbtWDyU3NY_000186_000196
wTyhLRg6-tE_000006_000016
wXmNSFXaAyY_000749_000759
wfYJ8ic6zqU_000010_000020
wpTc8YDHf5A_000001_000011
wpjTIEUfwAw_000016_000026
wrqjRb7NW2U_000004_000014
x7VUbmW8IIs_000018_000028
x9gCi_D762k_000014_000024
xGe0cXA3OnI_000004_000014
xLK5cRbA1-w_000001_000011
xU_tK80mzKY_000019_000029
xbSUH2ZWtpg_000013_000023
xetP2Q0SluI_000002_000012
xgsMwJ6LJ24_000003_000013
xqB7XzNAWGA_000071_000081
xsaC_VuD6Y0_000000_000010
y4J5iNYRYiE_000180_000190
y5haIgSggaY_000002_000012
y7m8YsU2AGY_000006_000016
y8Ci9PHukIQ_000004_000014
y8NFCVXl6xw_000014_000024
y9kP3T_ybV0_000019_000029
yBO8rAMeqjc_000007_000017
yC5nwVxff_s_000028_000038
yCax8pywaNk_000017_000027
yIQbfa_6urc_000000_000010
yOLcO75Mc98_000026_000036
yP_e1TLLY9o_000195_000205
yRAwkHSefUk_000033_000043
yUSEphldA3U_000208_000218
yb2FMVp6Wzc_000157_000167
yeO0bSqNdJc_000057_000067
yj0DP_PPVzQ_000000_000010
z06c3I7i7nM_000000_000010
z0Q4qf6Fjzc_000006_000016
zD_lKqa8NPo_000102_000112
zH2qJbxLkzg_000022_000032
za27ty2Er4I_000042_000052
zb1CWvNTleM_000016_000026
zbYcyqQMzGs_000002_000012
zfBWtZ7phDc_000002_000012
zgpIraQu85c_000016_000026
ziyOQAzznmQ_000008_000018


==> anc/clip_ids/vatex_train_2500.txt <==
--SrV9bGzRA_000197_000207
--XWWLL8Spk_000000_000010
--dVV4_CSvw_000033_000043
-0IErS_cisg_000017_000027
-0L4z8D2eGs_000043_000053
-0cS8MCIJZY_000006_000016
-1H45f8mMSw_000006_000016
-2kJpg1NIzM_000003_000013
-3otOHOo7kY_000146_000156
-4-hlPvEbTg_000021_000031
-4Q0ouLt0GA_000052_000062
-4jo2KgKd5U_000023_000033
-53DvfE42gE_001767_001777
-6c-sV_gmq0_000072_000082
-8bG71f6feA_000064_000074
-AgJx-0yaFQ_000008_000018
-BzpQMUsy0Y_000004_000014
-DeepadAEGo_000015_000025
-Eg9wZh0EAA_000159_000169
-EmJ2fqvcsU_000144_000154
-FHjy-z4UDs_000000_000010
-FvRcSk3dsU_000123_000133
-GEXxxArGTs_000074_000084
-GzhSBtuk58_000044_000054
-HM9UnKhC3c_000094_000104
-L1mPUcEHQY_000000_000010
-LU2saCAJY4_000397_000407
-LqtFkJ56o8_000272_000282
-MLjvAhdJIU_000071_000081
-O0mBf-MsxE_000011_000021
-Ot4Z4xsx18_000060_000070
-P6oVaW_u9E_000097_000107
-PcLK5fwk6g_000019_000029
-ROI2MGp4ts_000004_000014
-XCf1MsY_cc_000001_000011
-Zt0Sk9vBK8_000093_000103
-_3E3GBXAUc_000010_000020
-aJHPlJTesM_000734_000744
-aedH66ov7E_000022_000032
-bAxqNDR7C8_000081_000091
-cIPyFZRweI_000003_000013
-d3ZZXANFQ0_000011_000021
-eq5-ZoYv4Y_000006_000016
-fN6cQFbu1M_000004_000014
-gun8tHqLIw_000031_000041
-iDQZbi59iY_000009_000019
-k25wqPbiC8_000000_000010
-kdfl_GwOtE_000000_000010
-lPaefDR9mw_000010_000020
-nwr-hlftM0_000319_000329
-pPsk_0gDgo_000028_000038
-r8c7F4tOI8_000054_000064
-sgQ3QcRW2w_000005_000015
-wDUGxrxIT8_000005_000015
-wyNsK-kjhQ_000016_000026
0-w5SNFi0cg_000002_000012
01fAWEHzudA_000002_000012
04LMpZuQmEM_000023_000033
04Pcw0e3g8c_000014_000024
05gFVesROOE_000011_000021
06IRoSKPlFM_000175_000185
07LBMaOeUY8_000003_000013
07X8cLGB7dc_000050_000060
07YX_GR_cEE_000894_000904
08Exugf5OvU_000047_000057
0ACSuPh1r_g_000009_000019
0B1k-bKncaw_000085_000095
0BhVDzsdGUM_000028_000038
0DTCWhdlk7M_000056_000066
0Ek7bbLh6Ik_000011_000021
0EwyBbIAORw_000061_000071
0GJDwzYw7wo_000003_000013
0JvJreVLjvc_000132_000142
0JzTdkdyXIQ_000054_000064
0LqZiBZdhEs_000040_000050
0M1SkaJJcV0_000191_000201
0Nr7AVRWCSo_000042_000052
0OAW5f38lWo_000059_000069
0QQv6m9evuY_000004_000014
0TR96J23cuQ_000003_000013
0Vy4kcF__0k_000166_000176
0ZX69uPeBPo_000237_000247
0ZYTt4o2amM_000161_000171
0aqJnTUUChE_000000_000010
0blliMiN0uk_000001_000011
0f0ZsIAGxJ0_000045_000055
0g533sS7S7s_000041_000051
0gOHyvFDXGg_000310_000320
0gaRGt1Ppqg_000861_000871
0htNc0u9TDk_000000_000010
0iCE75Ws5Nk_000000_000010
0jKG02jr_CM_000035_000045
0mcjJ35IlsQ_000000_000010
0mgg1ty1vPQ_000048_000058
0nDa1-bhX2A_000009_000019
0nngjde1vlg_000028_000038
0qen6UmnCVI_000093_000103
0tJH7ktOmz8_000108_000118
0vD9nAexLIM_000232_000242
0xS32LBYiWA_000032_000042
1-Gu8XdbVl8_000071_000081
1-OPqL8i6Dg_000001_000011
10vpngwDp-k_000033_000043
1168w8ZwiVk_000002_000012
1186I4QFNho_000018_000028
15qwsMlDRrk_000000_000010
18aXcmDFGIk_000007_000017
19npF2Lnmo4_000169_000179
19s_7nmzgpo_000018_000028
1C9y9a0-jOQ_000020_000030
1DIqKqM-b9I_000026_000036
1DitEQ5S190_000099_000109
1ELh09xeRw4_000002_000012
1EU8X8UzdU4_000017_000027
1F8A7_g8S1c_000053_000063
1Ftber9_LIs_000098_000108
1GBpc_hgg60_000000_000010
1GfVOA1xIjY_000033_000043
1GuRefOasfs_000025_000035
1IYq-yPYkh8_000057_000067
1Ir_hvfdzpo_000004_000014
1KWCHxoA6hA_000002_000012
1Lh9kwQw1QQ_000127_000137
1MhMBG54x2U_000008_000018
1MmnMyWEXL4_000056_000066
1N8ADxswBts_000091_000101
1Q12qpqew5g_000028_000038
1ZP9LHPTwwg_000012_000022
1bxeUmAf5Ww_000003_000013
1co2TMIMEP4_000000_000010
1ddSryTU9Cw_000048_000058
1dfVFWG0ezo_000018_000028
1djw4VYHpqQ_000109_000119
1eyWYK64hPo_000099_000109
1fRqAa7hKVw_000114_000124
1g-yN2YNo74_000000_000010
1hrptd0jpJ4_000011_000021
1j0Shl6ShJA_000019_000029
1j9auIJAYy8_000033_000043
1mk8zxRrWkU_000019_000029
1ml0qpF91B4_000011_000021
1nEDBoVU2LA_000000_000010
1pvRxOnYi7U_000203_000213
1r7O_COT9lQ_000103_000113
1s63Wl2MJn0_000028_000038
1sXlRCAtVAM_000705_000715
1tc3derOnAI_000000_000010
1tu1_j02-t0_000012_000022
1usAVlnREuo_000096_000106
1vZALIC6aps_000029_000039
1vfy8JAKG4w_000084_000094
1znqh3fHCE8_000401_000411
2-ETvryD-s4_000004_000014
2-M5TagOHMw_000003_000013
2069hGAbexY_000389_000399
20sQeluAuo8_000099_000109
21fVAMGRtMI_000001_000011
224T5-J_t3Y_000048_000058
22dSTdTfjkU_000021_000031
254xhv2zq0E_000058_000068
285c_F2nxV8_000000_000010
28L6gH3MWJo_000043_000053
2932HmrpFmM_000000_000010
2Bqu0x2lFSY_000030_000040
2DNG46ZD9Ss_000123_000133
2EJEPo1znFI_000016_000026
2EMPqi6Q20o_000024_000034
2FHj17K-OUQ_000195_000205
2HKThTgoGgU_000075_000085
2JlC8lGuwms_000397_000407
2K5OnzCXEBw_000227_000237
2KFpiTcrhlw_000003_000013
2LJr9xeI5-0_000000_000010
2MBCDbaZjKY_000021_000031
2OL9tRi5528_000023_000033
2PZhuNhBsW4_000030_000040
2QPaHDNj7tw_000014_000024
2Rd5ffJXPpk_000005_000015
2WtmYtTUr_c_000090_000100
2Z4AZ2n76RQ_000003_000013
2Zm4Y65FpyM_000023_000033
2cNhfhB2MJc_000000_000010
2dLKMMcwg_g_000006_000016
2dYamJk1gsA_000060_000070
2dZwj-7TxUw_000030_000040
2i7X4qS_UsA_000328_000338
2jXTSqwYQJo_000091_000101
2lYxBT91vek_000058_000068
2oSnIHMAZWE_000000_000010
2p1woK87jkU_000014_000024
2pGEEk7CS8Q_000000_000010
2tvza2t9458_000010_000020
2xYU6ALyQjU_000001_000011
305I9ZF4Y9w_000011_000021
30x2ClDy2Oo_000595_000605
30yx2xLbPZ4_000028_000038
32NeaEmNlQo_000010_000020
34b2I5M2uBY_000025_000035
35-Bv4Ic1pg_000000_000010
39Gq_VfELh8_000001_000011
3AeMQ2pjTuk_000019_000029
3CMAAHM9p5o_000002_000012
3E1_ORaIVnA_000017_000027
3E7DeOt25Pg_000034_000044
3EqVfJFJ4Mk_000025_000035
3ErKiPFZSFI_000011_000021
3FVMxBjl9hE_000208_000218
3GAwUp0RI88_000009_000019
3GNMmi6XL-I_000003_000013
3Hgq5-8WDVA_000059_000069
3IbOiF1hduU_000117_000127
3MMtfJX4OqA_000033_000043
3Mw1UbYWCxg_000000_000010
3OM6Xr0h_EM_000056_000066
3Q8QJB0Wa-A_000006_000016
3QI6_giYQSE_000000_000010
3Rh65dntfgE_000007_000017
3Sgbj2_HAcY_000016_000026
3VwppcxQbzs_000196_000206
3W4ebbZY1Dw_000007_000017
3Wf-PoZZz-E_000040_000050
3_kk8NVPLz8_000005_000015
3aJEpdnAb8I_000005_000015
3arRn6NZnkc_000035_000045
3f1SZDAv-Dw_001266_001276
3gfHlJJY8Fg_000014_000024
3h8UmXkY1rM_000417_000427
3mIrcFcINI4_000050_000060
3o6Ho1glqEY_000099_000109
3rWUFarhrlk_000094_000104
3s2q50OQmTs_000003_000013
3tUGLOks0zw_000044_000054
3vyCoCx10q8_000006_000016
4-ErR5xrMaM_000093_000103
40ThicvY-L4_000019_000029
40vFtLE23HI_000096_000106
40x53vod_Tc_000178_000188
42jem2_HRp0_000215_000225
43PU3ypz6d0_000013_000023
4516t11fQWM_000028_000038
46mMua6-CTU_000020_000030
4785mshVbJ0_000028_000038
47Cj6jwQKjo_000002_000012
48NmtGEAdN0_000056_000066
48T4zmzbB2c_000029_000039
48Wc-9vD5jc_000000_000010
4Bcm4w0zbVE_000000_000010
4CLKSIBDx30_000004_000014
4ENJPBSp6c4_000000_000010
4FB-XPMB-G4_000000_000010
4FePRbPdgUE_000031_000041
4Hm5givsRt4_000003_000013
4I7BNzD6tIE_000028_000038
4IbtFSRKl_Y_000038_000048
4Ir5b0GzfiE_000096_000106
4JLJ6YTCaJc_000029_000039
4JpPCc7rAQs_000012_000022
4L5OLoGYp98_000041_000051
4N0NgwSjfCU_000016_000026
4Nt9m-pPdFw_000063_000073
4P-itbH9hRo_000057_000067
4QCjxGQRcc8_000000_000010
4QJS-naFQsU_000127_000137
4W4G7AUnyhA_000000_000010
4Wx2DN6dSbw_000344_000354
4acILJJ9axE_000000_000010
4dRRuJP7-To_000030_000040
4dUP1dPo0sE_000022_000032
4fmU64ZKD0w_000263_000273
4gxIhBqtXLk_000008_000018
4hGGH5ZZNho_000000_000010
4i4R5u8Iru0_000029_000039
4iVBolW8F1o_000077_000087
4jFLzB_3rlk_000060_000070
4jUC0MqbyjY_000069_000079
4k6y6bt6t_A_000010_000020
4kB4s3E7ibQ_000000_000010
4m0LDaFwepc_000065_000075
4o93mnf2TMA_000195_000205
4oDwOAQpXXY_000001_000011
4rOEJdH6UU4_000026_000036
4skDrzkR1hw_000288_000298
4u0tLVfj3gM_000207_000217
4vEjn8x-_ig_000060_000070
4w6jpu_OqY8_000199_000209
4yqGHn9op-8_000003_000013
4z0GhHvdsEw_000034_000044
5-gAWshoj-4_000007_000017
51BfH2kNDy8_000006_000016
52ApksnCeBw_000010_000020
53eg4ma4FIs_000000_000010
55atzobzpwc_000014_000024
56ZHdTnJkoE_000223_000233
5A9p26ITUeM_000095_000105
5BKG2YHlbV0_000085_000095
5BVLXrl9QLY_000172_000182
5Blq0sCCy3M_000022_000032
5ByYeBEwEz8_000055_000065
5DKosWTmpcI_000288_000298
5DTe0Cof94I_000062_000072
5DcwcNykP9U_000030_000040
5EjxKtj6trY_000006_000016
5F1zAM_etrM_000502_000512
5FqpEMVvtkI_000000_000010
5GXMjLMJc6U_000000_000010
5GliKuxf8Wg_000022_000032
5HcTcVVikHs_000000_000010
5Hu0xMx7_FA_000098_000108
5IqH-ONbhzI_000000_000010
5Jr_4O1r6Zs_000004_000014
5M5kdqE0FRE_000064_000074
5Mr-7Q7eqhU_000005_000015
5N317AMFqiI_000029_000039
5QBgUg-dKf4_000017_000027
5Td-OQQVXT8_000001_000011
5VUaUlcOPT8_000004_000014
5XydIroPDng_000000_000010
5YBr-lQ5XZ4_000009_000019
5ZXSgLf9ve0_000008_000018
5dggDDlZbwI_000001_000011
5duJi6hWHsU_000037_000047
5dyznXGTFMw_000024_000034
5eDn7BTlLzQ_000000_000010
5fnGd67vdPc_000007_000017
5gQ7i3pflog_000012_000022
5gav8XuhXIU_000000_000010
5knURC6_fic_000013_000023
5lLmXGKkq18_000013_000023
5luhR6HWms4_000127_000137
5oCkQFm3OAE_000006_000016
5pOOIFxj_Ew_000105_000115
5rGDXplF1XE_000000_000010
5sCpQpPVwD0_000028_000038
5si65pl0XEc_000163_000173
5w3R0qPj0u0_000009_000019
5w7-2_KAP2k_000006_000016
6-GNRJtpgU0_000109_000119
6-ljC4qTJSM_000003_000013
62ame-4vCyw_000001_000011
63T-_NmyrqA_000032_000042
64LF1Vpz6jI_000065_000075
65rmeShvIxs_000038_000048
65yZWs_U2bw_000006_000016
6682rJNTpNg_000172_000182
67t2xe7K-h4_000085_000095
68b_mD5w9OY_000037_000047
68ifpIxY5Zg_000054_000064
68npgFAAkew_000073_000083
6Cu4MZb1wKA_000032_000042
6DSaOqvteEU_000123_000133
6EvsxeJTD2Y_000449_000459
6FiTqb7E0qc_000023_000033
6ImppnvB7l8_000000_000010
6J0yvKFsyWo_000098_000108
6Lz09qQhHkM_000001_000011
6MFkTueWG4Y_000025_000035
6N5eN9BjERo_000000_000010
6O_VBwseSwU_000105_000115
6PRj_Kdvr1A_000181_000191
6PkDv0NDN_U_000271_000281
6QBGbnIv63I_000040_000050
6eCNJcuSYgM_000011_000021
6eD0pATYoIY_000008_000018
6eU5JyZ70SU_000000_000010
6fvaoAjfR9s_000009_000019
6jbS2DgfVSo_000002_000012
6jcDGC4LF5s_001022_001032
6k_rl7QwrVU_000136_000146
6mM2Fa3jDss_000005_000015
6nfkYWrxVKo_000531_000541
6oOo4AG8l_8_000025_000035
6sCrHEfR_eQ_000043_000053
6u2ccnhDOPo_000074_000084
6x-xy7bF_t8_000009_000019
6xN_o2A4yfk_000068_000078
6xrnVQtEuAY_000032_000042
6yaykqF2CiI_000004_000014
6zFFYvLmPTI_000004_000014
70dVgzj6P0c_000063_000073
70vOOj3e3D8_000002_000012
71t8Jr-VpLg_000055_000065
72ZfHTNBdTQ_000112_000122
73InL2tdcms_000076_000086
751xBNSXppQ_000017_000027
78HiuENoQJo_000013_000023
79aXq778fng_000113_000123
7BRpke5X7iI_000024_000034
7Clf1-D5I-8_000001_000011
7EEpIeXhO54_000126_000136
7JeXJ60Gq0Q_000078_000088
7KYut_A4Ux8_000173_000183
7KtJqEQ_PVk_000196_000206
7MKZwb8ST4A_000047_000057
7NgAoKheehM_000010_000020
7PPCQkzhdfE_000082_000092
7Q9kGuWA2xk_000027_000037
7Qm1qrp9V6s_000031_000041
7Ro2GftRklY_000061_000071
7TmZXwe28cg_000022_000032
7XjR-Z1AAUo_000072_000082
7YihjsB2CEk_000000_000010
7aexKxdIdOQ_000193_000203
7gYk9tU2CIc_000001_000011
7glCYupAVN4_000054_000064
7haCI9RlmOI_000003_000013
7iAft7BwCuU_000115_000125
7iBXaxD5Mps_000013_000023
7iv-PSOZi70_000020_000030
7pIXtKfshBk_000015_000025
7pJjGqnu8Pg_000027_000037
7swFYJ1a9Jw_000020_000030
7zc_qvG2bAw_000200_000210
7zk4d6j1tlY_000161_000171
8-yxK049t-I_000007_000017
80uEVQ35HOw_000031_000041
81qBpOLan5I_000015_000025
820AY8PxRYY_000113_000123
84BA56JBm7s_000000_000010
84bsPxmxCM8_000198_000208
85MxlAMpCrk_000031_000041
85xnIVOpt2g_000084_000094
85yTR78KNbg_000029_000039
87oq9SfLLug_000026_000036
886CJ3pI_wU_000162_000172
88NSyUW9fe4_000569_000579
88f7Ycqahd4_000075_000085
88vuj6zcz5Q_000066_000076
890WycqQvNc_000933_000943
8CEtNUot1ZU_000040_000050
8DLVa6WYkFI_000139_000149
8EopM5iwHZE_000009_000019
8IQu7XnymbA_000004_000014
8L64mmdnjMA_000019_000029
8LAFF1BES_U_000000_000010
8MNO1qy6PYY_000011_000021
8T759EZNHRI_000059_000069
8TwvqsNgQwY_000060_000070
8YPGqETRqkg_000267_000277
8ZhLFIyWc5M_000030_000040
8_8y-3rtDq8_000017_000027
8aAgj73JF_A_000077_000087
8c0u3orAwBI_000055_000065
8ccmjyIfTvM_000098_000108
8dCn0eGepTI_000099_000109
8do_Cr8ABsM_000200_000210
8f6x0pEQRwg_000370_000380
8fVOe2EDtc8_000012_000022
8faSF65wxbU_000002_000012
8heUql3B7hg_000010_000020
8iKMcKV0QfA_000012_000022
8jbrFO5dAgE_000177_000187
8jfnz8oRG00_000143_000153
8k8BK-n3S4k_000520_000530
8oN_EHJP2-0_000009_000019
8r_grWQnERE_000195_000205
8t2qwoo7VJs_000147_000157
8u8V-I55r84_000112_000122
8vNVXYT-x2A_000000_000010
8wokIg82d_Q_000010_000020
8xs9qrA7-j0_000021_000031
8yQmfy5xI9s_000028_000038
9-dbTVhvHMs_000000_000010
90EjLrgK7Yk_000044_000054
91Z9BH_SX0k_000050_000060
91dviPCy6Z4_000559_000569
92de7pl5SRw_000011_000021
93gwQxGTkLg_000003_000013
975t902fWmQ_000000_000010
98SQ25clUZ8_000034_000044
98ylHOUhp_8_000102_000112
99hi_7pt3d8_000158_000168
99rzaAOlDsY_000073_000083
9AGYWgeyaDs_000446_000456
9B25PjEMriI_000011_000021
9CuKe36LdKs_000192_000202
9GFfKVeoGm0_000041_000051
9GI-CTGudp0_000075_000085
9H0Sbr2-NzA_000065_000075
9IOXGQyzEZQ_000040_000050
9I_qHnNOHQc_000003_000013
9IjezKcBN7g_000006_000016
9IjhC6aVw3c_000065_000075
9MHv2sl-gxs_000007_000017
9M_urfyhWoU_000035_000045
9NWCCxR_vQ0_000062_000072
9OE9VJ90pOo_000325_000335
9OZhQqMhX50_000003_000013
9RAX3jBDAo8_001141_001151
9RN16I79P9U_000000_000010
9TA1rbVggkQ_000000_000010
9VcBM5aT22A_000004_000014
9Z_afUJJrBg_000040_000050
9bdN12cEGQM_000001_000011
9bxzWm7depY_000079_000089
9by_ddBajHc_000000_000010
9d4eQyS8Myo_000142_000152
9fO7ZrVjF8s_000012_000022
9g8UXWQ26mM_000265_000275
9hSSvIGjgAg_000014_000024
9jwqeMjcVu8_000341_000351
9nWednjypwE_000194_000204
9o68AyEWzcM_000081_000091
9p8MpupJ8vU_000001_000011
9qACfjzX7rk_000000_000010
9rR3R_rQdWg_000131_000141
9rnNcYl8GCI_000203_000213
9shP110D_MM_000366_000376
9vfOoUY3sBs_000027_000037
9xtYwXpaiZ0_000078_000088
9yGEDwr8ZLg_000003_000013
9yHMfrsi6Q8_000158_000168
9yT6OSvOdf0_000015_000025
9zzU7jGgxY4_000247_000257
A-LYz3HU220_000000_000010
A18i2kJ-ZUE_000003_000013
A8NhHu1DhFY_000035_000045
ACLBKpNQrF8_000109_000119
AChHdc1TCpM_000004_000014
ACzO7T0lBSI_000000_000010
AKzA_oc_9-o_000004_000014
AMOEB2FvEPY_000122_000132
AOYS4mb568E_000057_000067
APTZnWLadHg_000006_000016
AQOci5ggbWM_000000_000010
ARQMhYhQt7c_000095_000105
AUKLJ8dhKow_000024_000034
AY1ByiUdRIQ_000063_000073
Aazm38V6AF0_000074_000084
AiKoC6xwVjo_000058_000068
AjZ_d0fWUBc_000045_000055
AkC6jSz8PU0_000064_000074
AlDt0TtAbag_000003_000013
ApPr9HBENC8_000095_000105
Aq9lKExDhJk_000141_000151
AqIJYnkBugg_000003_000013
AsVrYvLjEGg_000070_000080
AstO9NgD-DA_000023_000033
AuZira4PMeo_000034_000044
Avj-jcuJPpA_000013_000023
Ax88fQ2PzKw_000028_000038
B029CXVSAPs_000098_000108
B0bniy5q1y8_000034_000044
B1vx5_hRMaQ_000003_000013
B38BzXupYP8_000002_000012
B3zhTm1Y134_000071_000081
B4JL_kV5AU0_000380_000390
B4voDahKt9w_000003_000013
B98TeRdNznM_000026_000036
BDzL-bh9xTA_000054_000064
BFQwgQahSXk_000007_000017
BHyaPDyQbs4_000004_000014
BJweahZ1ZjM_000095_000105
BMCTRXPvUxM_000005_000015
BN2az4fHMHM_000000_000010
BRj3RIfGl9Y_000031_000041
BSip77GfBJc_000511_000521
BSo0GTPOtjk_000000_000010
BTIhSK65VVQ_000003_000013
BTpHbI4_dZg_000001_000011
BVuac2XicVg_000131_000141
BX-dyfoGFsE_000168_000178
BXsqpXXi3p4_000026_000036
BYuGF3yuoy0_000025_000035
Bc71HdOjyQs_000209_000219
BdUJ7G6l86Q_000031_000041
BeWV1TmeUMI_000231_000241
Bej46ENZrBg_000030_000040
BejQK3yqJEg_000017_000027
BhJEFUvjqxs_000000_000010
BhX34zRo_X4_000303_000313
Bho0Y09F8Mc_000005_000015
Bl95hoOv_GY_000218_000228
BnSir_VAUfQ_000002_000012
BqtVxL61FWk_000036_000046
BrmGqgEtitM_000099_000109
BrswDIf9Gmc_000109_000119
BsoyNIO3Y4A_000091_000101
BtuHXqEu75E_000088_000098
BuYuD46Ohkg_000006_000016
By4aBkCC3js_000002_000012
BzSOA6_7YbY_000008_000018
C1QigowmURY_000020_000030
C38hpf0agbo_000058_000068
C3Wez4myQwk_000401_000411
C3dYi-MKnNE_000020_000030
C6SXG-Zl2Gc_000007_000017
C6kldUUKCd8_000000_000010
C7V6DUmtaTI_000236_000246
C7fwOoTs7nY_000660_000670
C9jFsikga4Y_000148_000158
CBL6uetTPHg_000089_000099
CBrmzvOGkeA_000045_000055
CEwMerhFSBU_000007_000017
CFXqyl4C1J4_000238_000248
CFvE-66exOk_000018_000028
CHrpCt0cc0w_000000_000010
CI9S30TmpHU_000033_000043
CJ3BEg7eidk_000042_000052
CKNTeuDS744_000059_000069
CM2r6Btn0Ms_000012_000022
CMVFSoI5Dlw_000326_000336
CObq0OGh11E_000022_000032
CR_3tjerNNs_000041_000051
CS4qK4ePJx0_000104_000114
CWqA2qXbdZ0_000017_000027
CYV7lfboOGk_000007_000017
CYWB9m7YbNc_000212_000222
C_02yGKqi7k_000059_000069
C_tBi619ORw_000001_000011
CcC0oqv8WdM_000019_000029
CcUS8lV9cvI_000034_000044
CcXpmyRQMOI_000000_000010
CfTfaskeyCs_000026_000036
CgmlSyxHGUQ_000009_000019
CjNJoNLzmwI_000117_000127
CjmHU9vPwxI_000001_000011
Cl-bECLjXyw_000034_000044
ClhYg4pI0is_000044_000054
ClkbGHCRcn8_000045_000055
Cm1j5meBlVw_000000_000010
CnHJ8n2lMs8_000066_000076
CwLgUTzwXLU_000004_000014
CyPb58QjSr8_000001_000011
CzFvgcTIsxg_000089_000099
D11bLCI6Kko_000000_000010
D1XdmhM53AI_000018_000028
D5FhqK9gM68_000124_000134
D5GUOM7tBjY_000032_000042
D5dV82Vh9AI_000011_000021
D5iLGttoHr4_000022_000032
D7fCUjSYe7E_000000_000010
D7tSpFiMXYM_000015_000025
DBM1HmHVuuw_000000_000010
DBOb1ZNzYfw_000026_000036
DCFKkvzjA_s_000222_000232
DF4KbmzpK8o_000000_000010
DFiJrokRoNM_000000_000010
DGOSoPeLOfU_000053_000063
DKxjieGQ8CQ_000318_000328
DMhLmhPfe3E_000124_000134
DO3cWwaiQk0_000298_000308
DQ5-QI4_Q7M_000205_000215
DQm0Fz7MUtM_000002_000012
DYPEKYAcEFg_000243_000253
Dapp5hmPbDU_000050_000060
DbJWd2K2Hw0_000229_000239
Dc4GCRu1iTc_000041_000051
DdX-W7RCVBY_000018_000028
De8mnF_D8_4_000042_000052
DgLUB2tqxxU_000005_000015
DjPJ-aCnYjY_000029_000039
DkInbeUN1Hc_000005_000015
DkrIDhYNp8I_000002_000012
DlZwAsZR0gg_000137_000147
DmG27clOBqQ_000005_000015
DmyfznC6p0w_000227_000237
DnPRSNeH3k8_000100_000110
Dspj1m5WJ6Q_000005_000015
DujefVJKhxg_000003_000013
Dx9yHqabd0M_000200_000210
Dy893TGfR-8_000029_000039
E0DqZ0CzTR8_000018_000028
E298ed2R1Jk_000003_000013
E4MPRVJrAKY_000023_000033
E4p0ZTufkPk_000131_000141
E52euaQjpGw_000003_000013
E6Ty5KowcyI_000011_000021
E6_aVYqD3k0_000003_000013
E75ZH2AjhFk_000239_000249
E8h6q5qG_5E_000024_000034
E9hOFQMQ-B0_000013_000023
EE1sKOnuwWU_000029_000039
EGOKJTZZciM_000008_000018
EGvqHHbbPUg_000001_000011
EIm7OQpfHFw_000040_000050
EO15LGshDfQ_000028_000038
EQ6bt4_PcBk_000028_000038
ESTDL77ahM8_000004_000014
ESW5Bsdndzw_000003_000013
ETVr6QKNZ5Y_000008_000018
EUrok22l2lg_000037_000047
EVHx8WuPjgY_000020_000030
EZ-RjD1tPwk_000011_000021
EcPm2r9Zgl4_000000_000010
EeyPOKuvoOI_000145_000155
Eg-Ke3JoFbU_000000_000010
Eg1Ow6gaKEQ_000004_000014
EiAwHH0Pi0A_000016_000026
EiIxj5dgcc4_000009_000019
EmOWzmDc-WY_000057_000067
Emp6jM1B8p8_000065_000075
EnRykTgbdOk_000000_000010
EnZrflYz78o_000000_000010
EnbFRHyVGFA_000075_000085
Eou-sMMcLbI_000000_000010
EqK8_ciu6mY_000032_000042
EqOKiNfXv8g_000000_000010
Er-XhbM0SpM_000020_000030
Ereqjz_VRQw_000000_000010
EvDQIyG-WtA_000003_000013
Ew2-gQJz9Yk_000117_000127
F44CKvi2Gow_000193_000203
F4ouJVZGZAk_000055_000065
F9_kfprEnHo_000115_000125
FB4vTlSjefw_000030_000040
FBOLbjD7cLM_000128_000138
FBZ7HezvYQM_000039_000049
FIa9kLOwQsM_000015_000025
FM0H2JVTjDI_000029_000039
FPMHX607bgY_000240_000250
FRta4ZmcNIQ_000068_000078
FS0fAAfhzUM_000499_000509
FXyOyWfWm0Q_000030_000040
Fb7TUY4A-lk_000191_000201
Fc0-u3bNsBE_000050_000060
FcF3JbwJ5vc_000036_000046
FcQaMPNMqXc_000140_000150
Fcw0C51dprg_000039_000049
FfOEo0s-rII_000011_000021
FgUcvPYU86Y_000020_000030
FhyorGo0Hlo_000065_000075
FiVCCEso5_A_000122_000132
Fj2XkNYeJgc_000048_000058
FkDLO6xBnIU_000058_000068
FlMZIb1p_Oo_000004_000014
FlYUxQyB-34_000000_000010
FluOkRrpy2M_000000_000010
Fm-uOSfuq9I_000064_000074
Fm3ZbSnyxuI_000300_000310
Fr8MFyPjdIQ_000010_000020
FrzEw9jXVI4_000000_000010
FsJ58U5nihY_000093_000103
Fye7A59S_f4_000016_000026
Fz16t9SrF3U_000080_000090
Fz83PYVIaWE_000009_000019
G2CdW2kXMV8_000003_000013
G2RKIICc-CY_000004_000014
G2beRZHLErk_000045_000055
G4KxzVy0MiI_000057_000067
G4PX1Mqka7w_000132_000142
G6M0uqfvkLU_000049_000059
G7Bciur0nbo_000000_000010
GAD9SuTQuqE_000070_000080
GAJNCWyJQW4_000226_000236
GBv0szGg3uQ_000200_000210
GCZYnT3Kilw_000077_000087
GD-RAEI7s1o_000124_000134
GFVHrOSmezw_000010_000020
GMOXwHzeIlQ_000064_000074
GPFtG9DxKlM_000096_000106
GPlkJLmCgx8_000002_000012
GQww6HWpB0A_000026_000036
GdV6XMoCzjo_000089_000099
GdWNJGfWYtg_000056_000066
GeiqTdtP2MY_000018_000028
GfL6YnkAASo_000097_000107
GjpI37k5tcw_000207_000217
Gk2pLT0A13s_000053_000063
GkOKQ6neYHU_000366_000376
Gkid2lJaSEU_000024_000034
GlUhlP8JIac_000129_000139
GltBTBXrmuc_000001_000011
Gm191ElckKo_000001_000011
GofsDcnMmGU_000000_000010
Gq9lX-tEfBY_000021_000031
GriF7tGZeuY_000509_000519
GszYBg1aRY0_000101_000111
Gt5nDj3nu80_000031_000041
Gt9gKojvUWk_000279_000289
Gxc-cOxFq7E_000000_000010
H0vT1MApiw0_000000_000010
H2ofo0q_ZWU_000000_000010
H3_c3mrj6jA_000065_000075
H4sC22fxAvM_000058_000068
H7FvmxS9Slg_000010_000020
H7mB4-XGRmY_000025_000035
H9f_vzBeOk4_000015_000025
HA8xX_KydXI_000204_000214
HAeN_shnGcE_000139_000149
HE9Rrza-PCs_000054_000064
HLmlw-2TBtA_000005_000015
HQeI597zZPM_000045_000055
HT0B4uZnnrI_000000_000010
Hc6ZwhfXLR4_000082_000092
HcmqePry1mg_000023_000033
Hi5qm1bUMK8_000011_000021
HkHZKeM77-M_000139_000149
HlPsAACIp88_000387_000397
HmNj7yrUON8_000051_000061
HmkhtPVHdbI_000000_000010
HnGcfOFlFE4_000059_000069
HnXoI7Cj6w4_000055_000065
Hp3BDQON_Cs_000123_000133
HqBTdau-P2M_000186_000196
HqW-MWAiODE_000349_000359
Hqe0mC8czRw_000004_000014
HqrZ-gHz4gA_000017_000027
Hu4OX-8jzoc_000002_000012
HuA5ONtjhsA_000029_000039
Hy60m0lV2tA_000228_000238
Hz0E5D4P7gI_000032_000042
HzXmEM8c3yg_000016_000026
I131OC6fVSk_000019_000029
I3YTkDPh-34_000008_000018
I429XRDKTRY_000058_000068
I6SRDU3JBw8_000017_000027
IAqigPFyKlo_000014_000024
IBz7PG5fOq0_000015_000025
IDDsbqwF3WQ_000003_000013
IFndtAos_rM_000000_000010
IG6am90-jZM_000003_000013
IMpZIh6nprw_000099_000109
IN2FbKz0u5k_000047_000057
INwIFmlHn0Y_000000_000010
IOKc9htF8xA_000069_000079
IPaDashqlU0_000025_000035
IRvh1JrS9G0_000024_000034
ITCX4J1pDCI_000029_000039
IViOc7Lo9zo_000003_000013
I_72JraEBrU_000090_000100
IcXj4je-tto_000000_000010
IdLzB7hYE0k_000012_000022
Ie9xqiDcmXU_000000_000010
IeyL8DoSEiA_000060_000070
IhRg5SbIX4g_000000_000010
IhZOAJpxStc_000074_000084
Ihckuzomxg4_000021_000031
IhrtvWgBdRU_000005_000015
Ikv-kYiNn8E_000258_000268
Ioky-Al1I_k_000008_000018
Isvls_1bT5U_000089_000099
Itj1Wru9HYo_000000_000010
ItopWjgyEZ0_000035_000045
IuXZ-fH2nC4_000120_000130
IwD7c3TsiL0_000000_000010
IyCxPrBNAmk_000004_000014
J-MwbzXuYxo_000045_000055
J1ZMtZxvrIk_000001_000011
J1dw4AznwmQ_000004_000014
J7bt9P9j1yM_000091_000101
J9nre6Gil5s_000000_000010
JAF9wiBJF6o_000000_000010
JBuJchVC_Wc_000039_000049
JDBr3p6Yyo0_000032_000042
JDqd29v6_W0_000119_000129
JEhFILXoa_s_000029_000039
JGH_T4q5TTM_000002_000012
JJABOoGCVlQ_000328_000338
JMtYrSXJLF8_000033_000043
JNQ_IKLe-xU_000045_000055
JOJPfFRuRuY_000261_000271
JPTnikE3qoo_000119_000129
JQWh8O4S0S4_000021_000031
JQh2ES_iueo_000017_000027
JSsB8KEmKoQ_000195_000205
JTlatknwOrY_000005_000015
JTm0ETnhJVQ_000013_000023
JUR3wx1gauw_000033_000043
JVMya1UQwNs_000004_000014
JWPam_vjI9o_000058_000068
JXOUYEfuURM_000000_000010
JY6zCQhBPN0_000093_000103
JbDbMiys92k_000005_000015
JcUtRm9lD8Q_000009_000019
JgELGkt0aM4_000002_000012
JhT30Ov41_s_000000_000010
JjWZZfhxi-M_000056_000066
Jk0NGu07OhM_000015_000025
Jm1r-lF68dQ_000028_000038
JoWIxMsGq8g_000012_000022
JpO4vuIAOhg_000006_000016
JqicSFLWaY8_000000_000010
JryXFRE9FZA_000335_000345
JtwwCHo2KQg_000016_000026
Juf-o7e5OPM_000018_000028
Juiw8RAPkCE_000025_000035
JyIib4RYpWE_000275_000285
JzLl-7sjCOI_000024_000034
JzaF1iIWxHo_000003_000013
K173C-s3W5A_000067_000077
K1gtbI_jmGY_000005_000015
K2hn6lojAt8_000021_000031
K4xqd9tYFck_000062_000072
K5VRBRX0M1g_000031_000041
K5Vj6O8vXh4_000013_000023
K5bpsTVCPkc_000221_000231
K6JISNuiyQQ_000015_000025
K6TguIdWv6g_000005_000015
K6WiDyEuFqQ_000031_000041
K720M7yb41g_000006_000016
K81Sl1r-3DY_000166_000176
K83GGwnhP8I_000259_000269
K8Q65QaslvE_000065_000075
K9cvkGG3FvA_000139_000149
KA4UdRcOFQg_000002_000012
KB3C-XtmLFk_000000_000010
KBL-EIpmPrc_000014_000024
KBgJakE6MY4_000004_000014
KDEl-GXeYJo_000394_000404
KE9oPEo2a-A_000132_000142
KES8JZQoPo8_000072_000082
KJ0Cswpj9wc_000048_000058
KN65DGuyu5M_000194_000204
KNvoLCXZlO8_000022_000032
KOPi-2MZfD0_000084_000094
KQ3-6gfJUfc_000019_000029
KQ81sWNHF2o_000051_000061
KR2e3TxQNhI_000002_000012
KSPA_DzZUQw_000009_000019
KVT7aOIfATE_000062_000072
KWe0kYLtUYg_000004_000014
KXE7RpxVgnU_000365_000375
KXeJke5X5iY_000073_000083
Ka6z9NtiVMQ_000024_000034
KbTx6xo2Ons_000060_000070
Ke1qOGml_NM_000010_000020
KfDE1Posb6E_000000_000010
KjQU29bZyb4_000114_000124
KjqX682cplw_000007_000017
KkMmUNNMeTU_000163_000173
KlOERjraxpU_000247_000257
Kop0sDqOn-c_000253_000263
Kr4iUI1mTZY_000004_000014
Kvsq0uOcDNY_000328_000338
Ky6gyt4Lk0k_000030_000040
KzdK3H4Q_XQ_000081_000091
L4tqYk6XDDo_000035_000045
L6AHveIlzBU_000259_000269
L8-P0MQ4AJk_000060_000070
L8A1zbVQBzw_000019_000029
LBgOYfZviCE_000000_000010
LDHlx99rGn0_000016_000026
LG2ad0OY7q8_000009_000019
LIb61jJgebw_000005_000015
LKnayVBBPVk_000103_000113
LMCWOKUv2mY_000032_000042
LMPT2CvlnBk_000004_000014
LNzK-tHcxxU_000011_000021
LNzzBCTErF8_000050_000060
LQ4XCX7QqdA_000081_000091
LRV8OlZjFyw_000050_000060
LSVpUysDuFE_000163_000173
LVlfg0xe3mY_000002_000012
LYZRKH70Nxs_000024_000034
LZFnyUmcPvc_000000_000010
L_zHb1Yls-M_000006_000016
LcFK0JAI4P0_000169_000179
LdjybHl0-j4_000029_000039
Le61FEpJZq8_000000_000010
LiKNFKXr2WU_000069_000079
LiNlPsx6HqY_000014_000024
LjdtSsHLLyA_000000_000010
LkaaB2s1KfY_000018_000028
LmLOB5rlyWI_000019_000029
LoBd3OwfH7I_000035_000045
LqnLzqxrvBs_000018_000028
LqpBgwTe7fQ_000058_000068
LtIHNOHY4c8_000298_000308
LuHOUZcXfbE_000055_000065
LywGyuEIF6c_000005_000015
Lzyw6d2M3V8_001759_001769
M0BedpP3Ya4_000017_000027
M0Fu7K3Ba-o_000026_000036
M0O3qn_zgqo_000004_000014
M2gn10R9dF0_000121_000131
M2xyulz4La0_000462_000472
M3U0IN1GMR4_000001_000011
M6kYpQ_biCU_000151_000161
M7-e1pEnoKI_000101_000111
M71mkjd8M8M_000016_000026
M7gjo_3egFc_000223_000233
MC6ocz6ruNw_000002_000012
MCV13GHst20_000002_000012
MCkP6QbNNsg_000043_000053
MCzR_F-EnEw_000067_000077
MD8olo7V2no_000460_000470
MEPM1mWdwBE_000012_000022
MGM2pYIlj9s_000009_000019
MJTFuhGikis_000243_000253
MM-HW0kdYy0_000108_000118
MMmejgavKLY_001459_001469
MOBC2AAtq8w_000000_000010
MOF58RtzLkU_000027_000037
MTK1vO5gNK8_000037_000047
M_BZ33RROkg_000921_000931
MaDdwPZ8UwM_000001_000011
ManHxNtg2JM_000013_000023
MbE5CGJABz0_000100_000110
Mcf-ZO1_Ptg_000036_000046
MdWVJrEbY-c_000033_000043
MdaQrmO1Kuw_000012_000022
MeXkywxXZ0I_000000_000010
MebFXQhGIxU_000023_000033
MiDDlz6iuvw_000117_000127
MiY0gPLEDCo_000006_000016
MidGzY5U5j4_000025_000035
Mio7mApG584_000030_000040
Ms2GLL4lq2Y_000100_000110
N-CglV9JB10_000036_000046
N-VaN7mC3Ic_000000_000010
N40BOFYKR38_000176_000186
N4h1wqQvmLE_000174_000184
N5XaLeUNa2Q_000000_000010
N5rSN4BumBs_000000_000010
N6C26pRYiwU_000021_000031
N6emyDTAvHs_000005_000015
N6ug7W5gKTc_000001_000011
N7HhD2qkuds_000017_000027
N8NkyTl4EP0_000017_000027
NAYyAkmadoY_000192_000202
NAdHGEmYzEc_000014_000024
NAmoDs5en6U_000017_000027
NBENwErUKfc_000160_000170
NBrQ_D443FU_000043_000053
NC8MT7Modf4_000142_000152
NEYzcVnLP3w_000029_000039
NEfCcdfoVWI_000013_000023
NHysKK0dtQo_000029_000039
NKa9BTeqGJE_000204_000214
NLbHfqZavyY_000247_000257
NMN5nRTVmzo_000003_000013
NUUQBgoZUEM_000020_000030
NZ-uZw77wXM_000003_000013
Na_32fW3i50_000105_000115
Nagm0mQkw7U_000470_000480
Nam-OPaIkaQ_000147_000157
NbdKqNHbBpA_000065_000075
NcDrVMPY2TY_000026_000036
NhLqCmZtLZs_000046_000056
NiDp5pLpSQg_000366_000376
Nid6lDHWfLs_000000_000010
Nk7V1muLsBc_000122_000132
NmN8rTg2D4M_000028_000038
NoVUexplPxI_000191_000201
NtUqv__6vdU_000225_000235
NtiEnreqW14_000054_000064
Nu38nqu7Zdo_000057_000067
NucGbWS3ytE_000146_000156
Nx2N8jHBG2c_000013_000023
Nx3qnZtuyX8_000033_000043
Nz5utECupaE_000057_000067
O0bK4A_7jyY_000011_000021
O0z625VDXXg_000024_000034
O179fpfn1G4_000040_000050
O2xcmGCYkmE_000001_000011
OB70IcKMJG0_000031_000041
OBUflxGuAKA_000045_000055
ODOHBqO3zzw_000028_000038
ODOuOaN89LM_000062_000072
OHFl05j2fY4_000043_000053
OHt8JWlknFM_000040_000050
OJK5f3vM1tg_000020_000030
OJpTEf8Ci2I_000026_000036
OLacN9MEM-o_000000_000010
ONy6A5zu-hM_000029_000039
OQMxykD06iM_000101_000111
OQZ6R-NgxDA_000011_000021
OS6Ia-MAAwA_001666_001676
OSKExpGSz7Y_000100_000110
OWKCL40Ml0k_000001_000011
OWeIxQdtVno_000045_000055
OWu-Vj04RX4_000025_000035
OXLpWH9yYIQ_000000_000010
OZKbFT8Yqsc_000000_000010
Ob6Whe-znic_000042_000052
ObENmYUgeqU_000005_000015
Od6bVwib3U0_000021_000031
OdLRj0UB5zQ_000026_000036
OiiWMDduAyc_000011_000021
Oikca_HZGms_000016_000026
OitiEH3XPUs_000071_000081
Oix89aLaorE_000005_000015
OlBr8yRg_hM_000420_000430
OlF1BLKsC3E_000059_000069
Om7ddAIKdpQ_000108_000118
OnfHOCqvk3E_000133_000143
OpCa2I67eh4_000108_000118
OqEgRmrYSk8_000009_000019
OrtnlwoG39c_000014_000024
Os-vJnfpeeQ_000245_000255
OsiItwOpP0E_000033_000043
OukJMZaXALA_000037_000047
OvjVFqb-K9c_000008_000018
OwnRFAJycD0_000009_000019
Ox2S_AfUBaA_000021_000031
Oz8xoP_6kRA_000012_000022
OzZgCX9aRqo_000376_000386
P0XPd0qdR74_000056_000066
P0hQUySz4WU_000054_000064
P1mLvaOUj_0_000028_000038
P3IQwWZaXfw_000039_000049
P6n5c7iaYGY_000000_000010
P6wBC1-WkBA_000108_000118
P7KLUEWUdEg_000000_000010
PBnMPnn5Mk8_000020_000030
PBpdsMRbxz0_000033_000043
PCK7Ojozupc_000089_000099
PDUxxdfOyL0_000011_000021
PFHNjNgCjWI_000096_000106
PFaksGqjiMY_000097_000107
PFr87pXA4Yk_000010_000020
PGqyXDpMpsk_000095_000105
PMtY0pCmRcw_000194_000204
PO7vXwGJ-os_000663_000673
POapPfA6zds_000051_000061
PPhJFD31acs_000161_000171
PQ8H3m7jYzc_000008_000018
PQTXUFbkfeQ_000062_000072
PRyz9prCYXA_000061_000071
PWY5cYWkHMI_000140_000150
PXL5M4M_qKk_000024_000034
PbybvqXltkA_000063_000073
PcKlzPvZKdE_000562_000572
Pe_tt2zCzzE_000224_000234
PgSbDq8t3D8_000143_000153
Ph6OuvXOqFI_000166_000176
PkTRE0dMf04_000174_000184
PknhJplrnng_000002_000012
PlDWcvqhVbk_000027_000037
PlPO2g3ETms_000061_000071
PmItSizrPzM_000000_000010
PmOwsWhzejs_000001_000011
PvdtUR-XTG0_000023_000033
PwuXgHI3754_000024_000034
PxpSsYOB4Yk_000029_000039
Q35jZhHQOZw_000025_000035
Q3LVV5tV5YY_000014_000024
Q5T7Lwa5jY8_000000_000010
Q9jxMHtN478_000163_000173
QAq91qgZ6GI_000043_000053
QCPs9ZYEjv8_000028_000038
QH91U0Rj5Q8_000099_000109
QHv9pKuAQfE_000132_000142
QIhOLgMBsdE_000005_000015
QKcFjvFw2GM_000124_000134
QKinmK5sZRY_000042_000052
QLItyuXQdQI_000000_000010
QTL7QMCDWYs_000016_000026
QTmsj_RD7qQ_000027_000037
QTuSXrQbLzA_000059_000069
QTzxUW0nRuQ_000160_000170
QU7V8yF0XbI_000024_000034
QUQbt5T6_As_000065_000075
QUmCyHSFKlY_000035_000045
QWZU384dsmc_000082_000092
QYplTSs2Orw_000004_000014
QbCaxcsWm2U_000060_000070
QeBy7toBppY_000000_000010
QfKiPxghxmw_000003_000013
QgZC7Owv5xU_000000_000010
QpNVY7HA8tQ_000234_000244
Qq5z1RoG7f8_000016_000026
QrOxV5IYj0M_000032_000042
QuOzK5djxk8_000011_000021
Qv8artJCOzs_000007_000017
QxIpsfFwvrU_000001_000011
Qzgb4tc4NB0_000000_000010
R-HzdNGVR5M_000230_000240
R2Mnj9UIqnk_000226_000236
R4cQqmn4d4c_000000_000010
R6llTwEh07w_000000_000010
R7VkMTAPjMc_000006_000016
R8PjqBmvmwU_000000_000010
RAvNqBsC-a4_000013_000023
RGNDT-pUWyU_000085_000095
RGc8XAxWAKA_000024_000034
RLDix4rdxXk_000018_000028
RQCcbud1AIk_000019_000029
RRmzYWKgi8I_000018_000028
RTVJWp5Nu-s_000152_000162
RUO0XfdwEps_000033_000043
RV0QvFnr4D4_000018_000028
RVjOILJ7lks_000090_000100
RVoDHT027wI_000015_000025
RXi7CxXaOA8_000000_000010
RY9c9Z-sris_000326_000336
RYl3hSCPbmQ_000068_000078
RZnncG5lHZU_000060_000070
RaWJ_BcOuDU_000002_000012
RbAxOsFhD6w_000000_000010
RcJhAJ2TEpw_000014_000024
RdZklAZ0K80_000095_000105
RfqRFhfgFDQ_000055_000065
Rg1EPQyyvXs_000101_000111
Ri-pihWknws_000092_000102
Rj0H2ykM6lo_000060_000070
RlFMUo-__JE_000017_000027
RnxxmiJMVq8_000101_000111
RoaaJWpeHss_000000_000010
Rqn7ujRjVGc_000126_000136
Rr2V2zpqxLU_000000_000010
RrzqRbN4T74_000029_000039
Rsqo0wmUopQ_000028_000038
Ru6349nRmwk_000311_000321
RwnXuIanfE0_000231_000241
RyTgXDzGGVo_000004_000014
S2Aj5z2KHHQ_000029_000039
S2uGROwr-rY_000004_000014
S3-ZShfeUY0_000162_000172
S40WJQ-NeG4_000012_000022
S6klz6a6DJQ_000036_000046
S6xRQ2mEhHw_000011_000021
S9HPlLgERUA_000014_000024
S9X8-ecq7DU_000008_000018
SErnxQf4ONQ_000230_000240
SIXsDp2Djd8_000122_000132
SIqWeN18Qik_000001_000011
SIrNjNy34j8_000138_000148
SJQjnh0-RW4_000258_000268
SJT3X4weECE_000056_000066
SJ_Upbsh-C8_000000_000010
SLJBlFHPinU_000356_000366
SNXtSJmDKCI_000237_000247
SOLwqEF6Iqw_000145_000155
SOT_aTFMWOc_000198_000208
SPjp4Kf0Ue0_000042_000052
SSnBWMwQXgk_000141_000151
STN3I2kxciQ_000089_000099
SUop-aJn8Do_000000_000010
SZZk7jJAhZ4_000012_000022
SZfgBg08fgQ_000031_000041
SZmohXrGrUs_000018_000028
SaGEPjByLdM_000021_000031
SafXCEzRoNY_000114_000124
Sb2ys7-Kf40_000000_000010
SdiEQK0ghZM_000015_000025
SetaQTgYu8M_000084_000094
SfS9njrU-bQ_000029_000039
SfecA5a6dFM_000020_000030
SgMx1OH9VG8_000097_000107
Sgwj3M3XGn0_000054_000064
ShFSqvgbx50_000020_000030
SlL-lvJgmwA_000013_000023
SmnAq2W-aIo_000003_000013
Snqpzg0w6os_000015_000025
SpvWbHuwaaE_000020_000030
SqrkhyL8s0g_000003_000013
T2LV9MWsxnw_000002_000012
T2i8vZqFfLI_000001_000011
T4e5TBOxc3o_000356_000366
T6VthjnJhrk_000048_000058
TBQiTugD_nE_000109_000119
TDPr8HziBQ0_000094_000104
TDjhU-bbelk_000049_000059
TGrEoaUvDBA_000125_000135
TGvGERPtwfw_000065_000075
THJBipwDDM4_000010_000020
TIuH8pYN-0s_000163_000173
TJEjDMYUzWs_000093_000103
TKRuZNLGB7M_000004_000014
TMpS6EeOzsI_000226_000236
TNpNhnXBLDg_000069_000079
TOwjQ_RSm8s_000020_000030
TRVi4YCZ7Go_000000_000010
TSKWM6TpQIo_000000_000010
TTKQ0VZoBbU_000121_000131
TTrVc9d-cpU_000028_000038
TVN6R_RU3Ak_000104_000114
TWUsGDFo468_000002_000012
TXy0URyPicI_000038_000048
TZdix0hRwU0_000000_000010
Tatv06EgOcE_000005_000015
Td9OSh0lBl0_000220_000230
Tgkakh0iXrU_000026_000036
TjMZwwbCqYw_000038_000048
TjiXpXVurj4_000156_000166
TlPB2ZIfe3o_000198_000208
TnHSetIfrtM_000057_000067
TpU5dZlW2pg_000192_000202
Tw2yXa6CzWE_000491_000501
TwSUMZOrLyE_000139_000149
TxnvzFH64wo_000083_000093
U2Kj1UEctFc_000017_000027
U2uqNWuuedA_000015_000025
U2zqkSo7J2c_000058_000068
U6WXVKt-vwQ_000000_000010
U6dIEV0t8lY_000000_000010
U8cYvTzG1FQ_000000_000010
U8qNJ1T1hhw_000042_000052
U9zVE_D9kRI_000003_000013
UBxWnrhkSU8_000030_000040
UDwTKlWs704_000124_000134
UEqe808Nvqo_000000_000010
UHsbj8OUTpk_000119_000129
UL68VK5Hty0_000058_000068
UMCil2MI-3Y_000000_000010
UP20nXOOwhQ_000025_000035
UVLrYdZPetU_000000_000010
UXLLg2SGJPs_000011_000021
UXMZra3zPbo_000360_000370
UXMjpb_dK0k_000003_000013
UXs7Q-SWdjo_000162_000172
UYHbSB-yXDA_000000_000010
UZPlojt8zhE_000027_000037
U_G-f1U4AFw_000065_000075
Ua9aP5uQRb8_000438_000448
Uftiygrb-m8_000035_000045
UhE0YSUonM4_000001_000011
UhbA0-DTEQw_000024_000034
Ui06uqNqVl8_000017_000027
UiX0uEsDjvw_000150_000160
UjrOZbVozC8_000002_000012
UkapMkAlMRw_000095_000105
UordMK1Orzk_000000_000010
UrFsVe53YoA_000053_000063
UscsLDIr8QE_000055_000065
UtekjFUGHJQ_000576_000586
UthqVZFc6Zk_000145_000155
Uv1PHqcbi9w_000022_000032
Uy-CtGBJB3s_000187_000197
UzVKMR2PrkU_000049_000059
V0czIyTMTPY_000022_000032
V12ELx1WHok_000080_000090
V1zdQN0Hkz0_000016_000026
V5Ij_57i9Lg_000010_000020
V67Q0gb5Jm4_000000_000010
V6LJJR6OBRI_000026_000036
V7dnKPBg1dE_000005_000015
V8HdN93ADp4_000016_000026
VArpU3KJ59A_000004_000014
VF8yGeIdljM_000016_000026
VGIED0uD9eE_000004_000014
VGslgX3husU_000196_000206
VHMxbduubDo_000088_000098
VHhIlsyNEEk_000275_000285
VHi4lOPrf98_000431_000441
VI5-zmzE9lA_000004_000014
VJdXhDaPND4_000758_000768
VMjoowyzBpw_000000_000010
VMvBluSpgAM_000010_000020
VQQVouaEnfI_000017_000027
VS8DstXv5I0_000001_000011
VS9uEOvJhzg_000000_000010
VT6PJO7JPsE_000049_000059
VV1Wr_C98WU_000091_000101
V_2eytPAFto_000008_000018
VaQHCtjKJes_000089_000099
VdpVZIrUIzQ_000005_000015
VdqSJ5sOaIw_000022_000032
VfoIi5dRSec_000097_000107
VgY2Gts3P7E_000024_000034
Vi6M3CBjFs8_000144_000154
VjOzrsZIOwQ_000000_000010
Vngl5t56Ico_000066_000076
VoYauMky8IQ_000000_000010
VseX7hoxhbM_000102_000112
VttvNr21aXQ_000002_000012
VyUaOkwYGEo_000053_000063
W-wCrgmh3Ww_000057_000067
W0aUKAj63AE_000012_000022
W1_dQR6Z1pA_000075_000085
W2jsiSOtOJI_000002_000012
W7CaokEWXYo_000059_000069
W7QRZqxGkuc_000176_000186
W8oS6CMQZM8_000043_000053
W9MaEjzVHxM_000018_000028
W9Rg84VmBOM_000006_000016
W9sp8C-YWO8_000022_000032
WCcALmPWOms_000003_000013
WEVKCFHC4KY_000010_000020
WFs-4aRUfmk_000003_000013
WHbAw8_k5tM_000074_000084
WHgEDL5H2Qk_000458_000468
WKGFQocvB70_000057_000067
WLIVKnWo2NU_000205_000215
WMEauiZUkMI_000190_000200
WOCjeK86EVU_000176_000186
WOTrGHQaInY_000314_000324
WP1YCgYMOlI_000242_000252
WQF4-90alg4_000131_000141
WQmTP_EIsoE_000166_000176
WSudye_4SiY_000013_000023
WTn8BzmZQa0_000343_000353
WUrwglFhY64_000002_000012
WVvVKBU4SvM_000000_000010
WX5u3p6DCs0_000030_000040
WYbIOiseNhs_000933_000943
WbGjmiHN8s0_000164_000174
WbvZsCQe2E0_000016_000026
Wcs9o8yzF8E_000005_000015
WcsIXbx1XR4_000066_000076
Wd12Qc9gR38_000067_000077
Wg1iL8qTK7s_000038_000048
WgEkl0RRgP8_000008_000018
WgQPRXkDn_A_000093_000103
WiWGuBFHcuE_000225_000235
WjIEsPkw5RM_000034_000044
Wjv9HIe1cgg_000073_000083
Wm2oCHHwF8I_000000_000010
Wm_ZiCtK6m0_000142_000152
WozCg9IEnoY_000054_000064
WrR0tf5xoZs_000000_000010
WrV-JBrgHsw_000002_000012
WtS1KktMHD8_000050_000060
WvRk6MKG654_000057_000067
Wyxo3BeKYiI_000426_000436
X1PE47SzQyc_000003_000013
X2i8PxOacrg_000000_000010
X4JsKpVTBvQ_000004_000014
X5AyFguhG_A_000036_000046
X6RGOxFUKNw_000009_000019
X6mVvW0xFvs_000029_000039
X8Fw7w5yG4c_000032_000042
X8PK_4illUE_000018_000028
XCnnLuJx95g_000000_000010
XCt5wPHDW-4_000097_000107
XEHUV09m7Ok_000062_000072
XFAgYyqz2cY_000008_000018
XFGgIdcWuAI_000031_000041
XFYMcJyWLOc_000025_000035
XIXD-UBuwlo_000009_000019
XKU81a25uX8_000007_000017
XMPuhbi-dg8_000023_000033
XNvyON2jkWM_000004_000014
XNx74HgDbaA_000000_000010
XP1s-DidDDo_000032_000042
XREc823C5zs_000000_000010
XS06w4hejVU_000000_000010
XXI6AHRaH2Y_000007_000017
XZy7rX6yTmk_000025_000035
X_1uRiZx1sw_000004_000014
Xae5-VhjIYc_000055_000065
XeNeJecmRQQ_000016_000026
XfpJkhVbn2o_000364_000374
XjYIeqd2rz8_000033_000043
XlPoRfrrvNs_000000_000010
Xo4v2mNEl1I_000006_000016
XoCvj2IbVGE_000052_000062
XoKPpeiDgAo_000002_000012
Xo_ULY5HZrw_000083_000093
Xq_WJPag_bY_000023_000033
XuHce6B1R7I_000000_000010
XuLVYAKjJGc_000063_000073
Y-aOG3UzN3k_000005_000015
Y0x4mJJL-AY_000071_000081
Y1EfZdDprfE_000000_000010
Y2FR1JYf3ck_000000_000010
Y41Mo5AnDiw_000176_000186
Y50gGDw8gWs_000046_000056
Y7CWyNkEMKE_000077_000087
YBw86XlCiC0_000256_000266
YD6QVsxpIUk_000042_000052
YF5mIVMNlRQ_000005_000015
YGnZwSJvyHM_000033_000043
YJYm-DK_UYc_000000_000010
YKHmnWbp-y8_000093_000103
YLHNKXfrtJA_000003_000013
YUwdnGj-2io_000042_000052
YWD9SBQ9jrk_000050_000060
YZ_LOhFDK-Q_000020_000030
Ya5z_JLEEIA_000051_000061
YamrWmorrEI_000035_000045
Yb4rz4cvBAE_000000_000010
YeIjgqwSW1k_000024_000034
Ykfa-__4qx0_000103_000113
Yks44LrW0B0_000095_000105
YoMAZTg2Nrk_000014_000024
YpqOU-T-3g0_000273_000283
YsEiyNMj688_000094_000104
YsmxZev9XU0_000000_000010
YunZjvttG5Q_000000_000010
Yv8I3nciPiY_000000_000010
Z-N4pSXIEl0_000000_000010
Z0TP6rk4L_Y_000060_000070
Z0rcrPVCFRU_000173_000183
Z8MTnz9TYmQ_000000_000010
Z8UUNsCvG68_000004_000014
ZA7Zf0LdIEI_000008_000018
ZA8MirJslus_000066_000076
ZBUxFdHqJLA_000132_000142
ZKvYbWlcxvQ_000139_000149
ZNdV4oM-JX0_000010_000020
ZP2WSoX81TU_000004_000014
ZSdBfJHSiIM_000129_000139
ZShKGGYSpSM_000008_000018
ZXGwn5JmrYk_000002_000012
ZZjorKHqXUg_000146_000156
ZbelRhASHww_000000_000010
ZbgwG3VGuig_000017_000027
ZdAvVwEEnIM_000033_000043
Zj8lvPRmbuw_000024_000034
Zm4nEal2LD0_000004_000014
ZmAmlls1i80_000008_000018
Znqi81RS3NA_000191_000201
ZrYdb6WcD98_000029_000039
Zx7joCymgvw_000003_000013
ZxpSHbzySxU_000690_000700
ZyxgwPEzHUA_000009_000019
ZzRaXn0mGF4_000099_000109
_-NelATcTiA_000002_000012
_-hF0-bGYMA_000008_000018
_04E5ylO7Vc_000033_000043
_0lpoY-fbCo_000051_000061
_2OYBtxlEg0_000093_000103
_2RnMw6XXDw_000000_000010
_2dHBPpZAEw_000050_000060
_37JZByU-w0_000705_000715
_3CsQJ6XpHo_000015_000025
_4fcqQOH2qg_000010_000020
_9Wk4aK9cCg_000001_000011
_9jJLydEvQo_000000_000010
_Bl5zZ30aGk_000001_000011
_D20ZwCf_uo_000009_000019
_DNb_6w2cZM_000001_000011
_GRQAbz_mEw_000042_000052
_JClfbnA1sg_000025_000035
_KNV35MCHB4_000246_000256
_K_M1Dn6m4U_000000_000010
_LLRwW_D_E8_000000_000010
_S-UBVmVP7g_000023_000033
_UmmfiYcmkE_000085_000095
_cDPlZP2UVw_000004_000014
_csFzSIvu-M_000145_000155
_jtCOb-1BAI_000003_000013
_lqZiymAD6Y_000013_000023
_m4ddqt_XX0_000236_000246
_mGt4zq2eZA_000088_000098
_oUkstFlZq0_000125_000135
_pbWcD-875w_000006_000016
_qTc6uZUzKU_000036_000046
_sh_FQ1b-0g_000000_000010
_uNWGBeUQGM_000022_000032
_wJ2ue5sL94_000125_000135
_xGfd_LfbD8_000002_000012
_z6g56OZGPw_000194_000204
a0lb9J07s_o_000036_000046
a3Kz2fRQ_DQ_000014_000024
a4ZvAgWlMl8_000539_000549
a626NhTMqNg_000006_000016
a71gC2JxKy0_000051_000061
a7HgM-Zg81A_000000_000010
a9e94afAF10_000193_000203
a9t60ymlsTE_000040_000050
aAoaP2rinT8_000024_000034
aAp4MpIc6zg_000043_000053
aEfN-E9ZGTo_000209_000219
aFEuUHp2yvA_000497_000507
aFRnItMz3tc_000015_000025
aGV8RW-rPzU_000097_000107
aI0A2IU2LPo_000053_000063
aKbLQIb83Xc_000002_000012
aMhsuiO9gZQ_000000_000010
aNh-U99pFpI_000031_000041
aOjKlZ1F4i0_000022_000032
aPVukuAa5G4_000763_000773
aPvpQeBFNyM_000000_000010
aSnPL3rlI10_000011_000021
aYLvxq4Ox6A_000108_000118
aYfq5ginO2w_000051_000061
aYm5Z169dDM_000006_000016
aZ6YbyNsJwo_000032_000042
a_kBfppfkwo_000204_000214
aayvzCzGdeU_000000_000010
acOi3sQlXkY_000013_000023
afD30smVRp4_000170_000180
aglpXyfqd-8_000384_000394
ahgSlwYC0r4_000097_000107
ak0uE31Dv2s_000001_000011
akg2pBR6_eY_000041_000051
albV-wv2gOI_000000_000010
amWF6sKE2E8_000040_000050
annqd3CKo7s_000099_000109
ao0SE6r504w_000146_000156
aohgV00BO64_000043_000053
aqnshMAN6ck_000016_000026
atY_fVd_-to_000095_000105
atlfWtWeVVQ_000135_000145
av3rKx9Fzx8_000046_000056
axyAbIZyqxs_000003_000013
b-Z3Osw82cI_000023_000033
b3DhX5bWJLw_000059_000069
b7PCpt7ovHI_000001_000011
b9BeiOhV9lM_000028_000038
bAaevnpK6ig_000233_000243
bAbaklbpHNc_000003_000013
bDV2gkv5HXc_000019_000029
bDh2DNTWcrc_000001_000011
bEYNvWGlimA_000050_000060
bHUMMwoKr-M_000198_000208
bMZiL7YBj0k_000028_000038
bPpmTXRvsoo_000011_000021
bQ6iz01LOuY_000000_000010
bQioSrQxmns_000196_000206
bUU8muNEkxA_000207_000217
bUkkXmlDi6I_000030_000040
bVDZohQJhBI_000009_000019
baNE7y4yHKg_000004_000014
bbvvBN3GHAg_000000_000010
bfE6m2ZEpNA_000008_000018
bgUhnuaP55c_000000_000010
bhQslHkPvKU_000053_000063
blRZN-_6_ZM_000008_000018
bokjSlq_hI8_000012_000022
bouzlrRWr9s_000126_000136
broV_1gPZVE_000187_000197
butw-ErgQgc_000006_000016
c-1EjBRXXYA_000035_000045
c-GqXjZyQZ0_000007_000017
c-rjqsX_nDE_000004_000014
c0BhekJzl58_000012_000022
c2VijRzaquU_000038_000048
c2eX64MaG20_000000_000010
c3pP3m1zi5I_000007_000017
c58Mu2EF_yI_000004_000014
c5Qm7Rl07lA_000103_000113
c8yFFGs11pA_000016_000026
c96bD-_9fHs_000020_000030
cBQ0gqGSm1U_000000_000010
cCaYJzZMukM_000028_000038
cKqmGveLOsE_000020_000030
cNfZQlChJ0g_000025_000035
cOF-mo-YHbk_000016_000026
cR9PY6AE7cU_000003_000013
cRfZ47hAAaU_000028_000038
cSlpj79PjK0_000181_000191
cXcWAD-9PxM_000032_000042
c_orAN_W-kU_000083_000093
ca0GB_PLmDQ_000189_000199
cbWrkt5cyJ0_000132_000142
cbok5poU97w_000028_000038
cddBbZu-Cw0_000007_000017
ch5Vu2__SsM_000247_000257
cjgFQZr_jl4_000157_000167
cl671UCYw24_000001_000011
clLFNvq-odg_000000_000010
cqQfe0Xl9AM_000198_000208
cry4JKbEQdg_000028_000038
cs_mtFRB4go_000066_000076
ctxQe5W2Bf0_000000_000010
cuoqBzkii1Q_000094_000104
cyRhMM5P1Bo_000034_000044
cySelrhV8Nc_000302_000312
cyhmYWGPFdU_000002_000012
d-favIhsObk_000125_000135
d3M4Jt8EVx4_000007_000017
d6aEpany6iI_000061_000071
d8__H5d2sd4_000007_000017
dA6u4Qu5T0w_000197_000207
dA8YzVAeJME_000009_000019
dAWrfA7dnqA_000000_000010
dB6BQ-vMTqM_000004_000014
dBrdJhpOPz8_000008_000018
dDXIGTrA4qA_000055_000065
dKGE5P_Fg08_000005_000015
dKh7WotkrpM_000073_000083
dLE5YOEqBGs_000078_000088
dMced5AYEjc_000000_000010
dNznrEND4uY_000037_000047
dOqcJik-LDc_000032_000042
dY7yCesR7OE_000014_000024
ddd4tcy6Plo_000032_000042
dg_7Ij0m7y4_000001_000011
dicN8zJjzyQ_000021_000031
diyH7KmrPDA_000051_000061
djA7XSQfCJU_000173_000183
djyEYZxHhqg_000004_000014
dkBEvzvCibU_000013_000023
dogykc1E_PU_000022_000032
dpfJTo3nywA_000028_000038
dr622e1l9s0_000455_000465
drG1inxCGYw_000003_000013
dwZw8_FlIXY_000081_000091
dyBTNP-O7dY_000000_000010
dyO5-v5MuNs_000159_000169
dygKWahj16U_000087_000097
dymP3K5GiS8_000014_000024
dzeivZlP6tU_000024_000034
e0coQ4tdKk0_000074_000084
e16Pd-bpjrE_000003_000013
e2lQ10CZRUU_000002_000012
e4VRbEq5pB4_000002_000012
e6cm5MvyBuw_000408_000418
e7Cy10xeccY_000022_000032
e9xwkPTkPRg_000008_000018
eB32RQVVIlE_000001_000011
eDZhjajjw6g_000038_000048
eEjxHb_9D4E_000000_000010
eGkuxvKEipA_000002_000012
eGlrdtVPo20_000164_000174
eHo5-tfhw4w_000004_000014
eIFpT0UDNG0_000026_000036
eJpkgBaykQ8_000029_000039
eMfHpGzcquA_000064_000074
eOGs9uyVa3Q_000275_000285
eQIrP_EDLrg_000060_000070
eQU2FsbvOXc_000004_000014
eQU97lupjHo_000400_000410
eU3mDm0mp0o_000000_000010
eU5BkL-FYK0_000022_000032
eWmMR3ipc-0_000051_000061
e_nb_kb_I5Y_000041_000051
ebJ5hzYnTzY_000695_000705
ebkANHNG2zc_000005_000015
edyM30ZQJlA_000065_000075
ehIVvUtW8_w_000034_000044
ehagJeaMzBM_000000_000010
ehyYI7-bH8g_000030_000040
ekm0cOhCIsY_000015_000025
eoj1uzVgyLA_000091_000101
erjpP2MAlOQ_000001_000011
etqzwp2P_yQ_000123_000133
ewroQMKGOIc_000007_000017
f-neEEykolI_000046_000056
f0Bg2sVJY4s_000053_000063
f2JD8WhjGSs_000118_000128
f5895WcYmaw_000031_000041
f5glh64Oquk_000000_000010
f6blqpT_6-8_000032_000042
f6p8pycbNYM_000000_000010
f7ES-p0Hj0M_000221_000231
f8dp7wR4GWg_000003_000013
f91X6tLi16s_000000_000010
fCOsGEiKo6Y_000099_000109
fDzHo97si0E_000006_000016
fEvTCBMffjs_000129_000139
fI1YEN-9jCQ_000003_000013
fKtgN4cOWG8_000011_000021
fMSj1oCzsMo_000027_000037
fMksI7aai5k_000031_000041
fX6cKdVOXlc_000329_000339
fXsBN-O0ZcQ_001052_001062
fYXb94-2Ako_000008_000018
fYdGbzouRAw_000000_000010
fZZkRRIFiTI_000114_000124
fZsuG-F0rWQ_000427_000437
faFGz6cj3u0_000135_000145
fbBI8fVeg3M_000034_000044
fc0e96hYzj8_000062_000072
fcbdbV8aXHc_000001_000011
fchsA7Xin-c_000133_000143
femT714D5IQ_000125_000135
ffieYTaJ7iI_000029_000039
ffmWzsAWtto_000095_000105
fhCvoCCR3n8_000080_000090
fiaYTxkbYs8_000218_000228
fj7jsmI6nRU_000023_000033
fl2FUV_G3y0_000000_000010
fluvubVXYPo_000019_000029
fmS8SigIW2Q_000000_000010
fov5eynCpUc_000054_000064
fp3yApjjqt0_000038_000048
fsHTvB1mg4A_000036_000046
fwh_g5pa2Ac_000034_000044
fxX44F6hQJs_000033_000043
g-0TGfb2csw_000073_000083
g0NmCwrReIQ_000038_000048
g1DcjDUOnnk_000012_000022
g3TSgsdUb8E_000200_000210
g3daSkcJC18_000094_000104
g4SrHMSsZpM_000005_000015
g4TI_iqWxmw_000032_000042
g9sx2NKSCGk_000057_000067
gFt6y1UWFh8_000017_000027
gIlHe-PXcQk_000000_000010
gJrgmHzo6XA_000030_000040
gKRWenal2-A_000002_000012
gNvWE9bdGuY_000204_000214
gQ1xn3JqPKw_000004_000014
gQjTIrPQhnY_000002_000012
gZcc-bZpSKw_000038_000048
gaXjGh_O504_000007_000017
gaerOUIMpRs_000090_000100
gbR2sNk2DoY_000000_000010
gcL2LhFVO7I_000013_000023
gdvnQgzGQUw_000006_000016
gffoUEZpv-E_000045_000055
gg6xk0Gqc0s_000197_000207
gh0qUfjRKxA_000056_000066
ghV-vMyxH_k_000001_000011
ghfLJajy3PQ_000031_000041
gicTnDJ5y7g_000006_000016
glBkgK8wMJ4_000007_000017
glNEBar_1-Y_000134_000144
go09t6e-YiU_000032_000042
grA1p42DA_4_000002_000012
gsNLRX0NjIw_000118_000128
gtK3me1QW5s_000000_000010
gzcAz0dHQ5M_000070_000080
gznNoweNbQY_000078_000088
h0FsKDWgnHo_000129_000139
h3iaBR61WMI_000011_000021
h4IbRCJ7N3E_000009_000019
h4Yxl82MVLQ_000513_000523
h6A4REQB02U_000028_000038
hAWUDlvo3NA_000002_000012
hAYF4DBH0As_000059_000069
hBpB4HVliTQ_000018_000028
hDZxaXqpzqg_000055_000065
hElAzxJsRi0_000259_000269
hFRHDsPC8EE_000032_000042
hFYg1xqG5yk_000154_000164
hHZV306bUOU_000000_000010
hHb8vTdde68_000030_000040
hHpyOHKgp9U_000080_000090
hHyJ4ppZfPk_000045_000055
hJCQwAAxgrc_000025_000035
hMFfG1AaxL8_000001_000011
hMLUZH96XTc_000049_000059
hMdHn8_9SG4_000003_000013
hNT-IYPLR8E_000029_000039
hPFWOKIaPbY_000107_000117
hPN8TPkYB6o_000025_000035
hPgIikPRFsM_000009_000019
hS1xK1DFPn8_000001_000011
hYsqNr7DICc_000024_000034
h_gXD0kdmXM_000032_000042
h_msCwIlmT0_000020_000030
hf56ewGtIvw_000006_000016
hh7Exd_O43A_000072_000082
hmXNRnf2gwk_000192_000202
ho1EG54BVXM_000003_000013
hpwUsBa0VSU_000325_000335
hrXPvtDU_VQ_000137_000147
hsdiBkzJWuY_000002_000012
hx0pM-1Yu5w_000002_000012
hxZn9BvCjps_000004_000014
hxnVOIKf8C0_000017_000027
i2njXh97TlM_000001_000011
i3fA1eq8Da0_000014_000024
i60EjAFM5vk_000053_000063
i7mtq2zbnxc_000040_000050
i80tTO5yMnM_000006_000016
i8O4ZMOYiFQ_000033_000043
i9U41IZcUno_000025_000035
iAHL1vfQAS0_000000_000010
iAoKUz3W01k_000063_000073
iCT8VHCVRSc_000021_000031
iIB7EAImumY_000062_000072
iLR6pw3bKqw_000003_000013
iLeipzCbIRY_000186_000196
iM6g0WoGhfA_000204_000214
iT2rFQfLClk_000000_000010
iYN1pUvPy1s_000012_000022
iYjDnrKMaSI_000051_000061
iaPbtQTzLWg_000227_000237
iaUri2KZbaA_000025_000035
ibbw1fvBTr0_000023_000033
ibxrdsR9728_000017_000027
icEtV79-eMI_000161_000171
idpHibJ2MYE_000169_000179
ifAImyQaRiE_000059_000069
ifM7PvyMwQU_000009_000019
ihSLXp9sUjk_000008_000018
ih_yOz2UVuw_000027_000037
iiOTQNezVjE_000028_000038
iij6mmU83pE_000274_000284
il7IPzAPdeg_000002_000012
imNHQkYylSM_000080_000090
inaFBGwNDwg_000004_000014
iny44uhH3jA_000025_000035
ior9sNU4Wy0_000008_000018
ipQNIHIFgsA_000124_000134
ipVoz3Oz7Cg_000038_000048
ipt_ZX5daM0_000125_000135
ir_WMgIEPH0_000015_000025
itxjB4ktED8_000007_000017
izuALcpMYoo_000029_000039
j-3NV9T23W0_000001_000011
j-ep1yAfFXE_000354_000364
j0-FnVUkx2Y_000000_000010
j1Zb6V0srx0_000211_000221
j4lnxtke_Jg_000031_000041
j5unBZQKFBQ_000000_000010
j6Cqxc1qjAc_000000_000010
j7pwhLbXPZI_000017_000027
j8JZK60OZwA_000264_000274
jFWbx-0aU0w_000102_000112
jICiJIbuhIQ_000055_000065
jJboTJqi1uQ_000028_000038
jJxxABipmmU_000064_000074
jLVAhhUvvzw_000031_000041
jM05iuU2c8s_000038_000048
jPQDhXu9wS0_000075_000085
jTJUwyd9rhs_000160_000170
jTSyr0aHOz4_000067_000077
jW0Sr98Zocc_000007_000017
jY6ieb6pxuM_000042_000052
jZAcZGr7KQQ_000062_000072
jctAgO6r9k8_000066_000076
jei3QQUwYEQ_000014_000024
jetl5JzSr6Y_000045_000055
jjai6GlLDwo_000038_000048
jlCKu2G7LvM_000083_000093
jnnMN7t-63U_000084_000094
jnyLIoP22Mw_000062_000072
jpWILSI9mis_000025_000035
jq4BoHzDgus_000044_000054
jskih5GDLdM_000059_000069
jtVTl7Lkuow_000018_000028
juOzCxJX-wQ_000014_000024
juvr4s8kKOo_000177_000187
juz5V6Yne3U_000019_000029
jvih6ILV5og_000262_000272
jyE8ibSMcpU_000016_000026
k04z9b_27WM_000011_000021
k05S3GFNW3M_000004_000014
k2Ah7KwAMm4_000059_000069
k3njFqyVd0k_000069_000079
k4DeXNI_QiY_000063_000073
k7-297fAuGE_000099_000109
k9DwN1X0XZ0_000004_000014
k9z0CnBuqvE_000088_000098
kASHckXd5gw_000012_000022
kCYZriIbYB8_000015_000025
kGZVjdVlTVM_000006_000016
kIzdzzMLCJI_000199_000209
kJP5CiHDj1o_000011_000021
kJcn4dORtnI_000233_000243
kKCx1tCDk3c_000000_000010
kKFLVKl65no_000027_000037
kL8EQUQz-b4_000000_000010
kLuOpb1NQdc_000024_000034
kLz1MejP66g_000024_000034
kOaHNIkN4sg_000003_000013
kR6Sb8N_4r0_000017_000027
kRDmkNoS690_000054_000064
kTUR81PfOYc_000102_000112
kVT_sNgYBAE_001508_001518
kWqZ3hXxQ4E_000116_000126
kX5rNlAtu5Q_000059_000069
kZPVFKR-WcY_000029_000039
kZiLbrsuYHo_000390_000400
kaFzwyb3Cu0_000171_000181
kaezqpD5X6g_000023_000033
keFnOl0RleQ_000002_000012
kgKteZu0gcU_000143_000153
kgV1Ywdfmig_000030_000040
khbdbbs-xuc_000100_000110
kiymeFXhRSA_000030_000040
kls49ccUQ3w_000080_000090
kq5m7H2Ca4s_000292_000302
kqhQTkjPRJo_000855_000865
krQtTEo8HYM_000101_000111
ktgswXX8TYo_000003_000013
ktrm4sKbg8c_000076_000086
kttVpPC6Uxo_000313_000323
kuKv0rEkJN0_000003_000013
l0EYWG-_ubM_000000_000010
l2LTjKExcdQ_000000_000010
l2dLPEtCD3U_000009_000019
l2fA88S_iuY_000082_000092
l3B-PG_6WBE_000025_000035
l7-0fOtOpvM_000000_000010
l84e9TqOMXM_000003_000013
l8GV50-JvW4_000015_000025
lAECGz10l9w_000017_000027
lBeHevABm_s_000001_000011
lBg-a32OrgM_000017_000027
lM7gDKlcJwo_000129_000139
lP1u9j-Hsr4_000060_000070
lPWqXYOlZ_Y_000000_000010
lR3sljNFVIM_000015_000025
lUsBb2Tg9nc_000080_000090
lVMnKwth2F0_000000_000010
lY4o-6BPJTc_000030_000040
lZBGS4Wz6fw_000159_000169
l_C939xqCt4_000000_000010
lcs4LsrBibg_000008_000018
ldO0mq4wVcQ_000025_000035
leNaQSV8yHU_000000_000010
lgwDlZBJZhs_000066_000076
ljOSp0MEC8c_000032_000042
lksDcoClt-g_000008_000018
ln3dg2REtwg_000252_000262
lqDFDyo2l_Q_000000_000010
lqDes8cxa1k_000022_000032
lrWEFMvn3gI_000030_000040
lslCOZErSyM_000196_000206
lt1qTGDhlbM_000022_000032
luT1zJ7PJZY_000002_000012
luznV_9xom0_000191_000201
m0528cY2op0_000000_000010
m0pk9qKl4_k_000000_000010
m2AtFBgTFKo_000108_000118
m2FO3YeCoDQ_000107_000117
m2Jp8K5qTZc_000049_000059
m2nqCirxhsI_000026_000036
m4IRIahMqgw_000554_000564
m9IdNMsRMEA_000030_000040
mAbQBmcYJkk_000042_000052
mBqXvSYy-tQ_000232_000242
mCTomlK66yM_000093_000103
mCYEhSxXYG8_000001_000011
mEZ3gVG-Bdc_000002_000012
mFWMWiJUxog_000044_000054
mJW1vmBA3fE_000022_000032
mORONsqstYg_000065_000075
mR9tlXteARI_000064_000074
mRIyto0TV2g_000329_000339
mRx61F5FVFM_000060_000070
mSKe7EfEiGQ_000001_000011
mUwsvKpuIJE_000010_000020
mWj8MdQIr1w_000014_000024
mcBawDbqG70_000051_000061
mcgSKxeuRrM_000015_000025
md_gu4x1FpU_000125_000135
md_tBseb8kE_000001_000011
mgH-po4ZbsI_000195_000205
mgcPXbVb_qo_000015_000025
mghTC0wpLQw_000044_000054
miHEwIXio_c_000035_000045
mkEXvmP16X4_000269_000279
mkqF9Yubidk_000002_000012
mmhnP-CB4is_000075_000085
mnX-PZ1HwZc_000038_000048
mnsF2mNuK8M_000030_000040
mpCqiNmNrCg_000009_000019
msTWzajrVgo_000016_000026
mtL96cCYMpk_000019_000029
muTrh9av8vc_000121_000131
munpHcnGg_E_000024_000034
mwiQLbQTGhE_000060_000070
n-e-oOffPOE_000024_000034
n1GnuLWhpGA_000029_000039
n3g-qZavRmk_000029_000039
n3jrYBEs86I_000157_000167
n4icILNnvYU_000093_000103
n4uALpKmtDQ_000047_000057
n6Pw5O5gHaQ_000014_000024
n7MFnLw7EGY_000001_000011
n7hTlNfRVbw_000224_000234
n8-a-tTeeak_000011_000021
n89Vt1KieGw_000003_000013
nARkYpOZWyg_000013_000023
nBuzKEWuj18_000040_000050
nFPRkeHpLBo_000049_000059
nGWkd7-N9Jc_000015_000025
nH9TXvzNZSc_000005_000015
nIE4_zjYUt8_000037_000047
nIUXNpeI6_I_000047_000057
nKF3lPsJsak_000147_000157
nKp0tNIOJ5w_000125_000135
nM45qmQC6pI_000050_000060
nO4BFDXVqCg_000007_000017
nTSx47-eHWM_000003_000013
nUKJerW64r8_000025_000035
nW2eYerxz1Y_000068_000078
n_-k8iaq0Mc_000004_000014
na9OVxD-EVY_000036_000046
navMOvKt0r0_000139_000149
ncZO3aAZ3tQ_000401_000411
ncfUSnYDggs_000194_000204
ncl-RrwgQI4_000048_000058
ndDwHf8Fq5c_000102_000112
neG71uJK8uY_000117_000127
nhfPCyMCk-0_000964_000974
njz0fkss9x8_000041_000051
nmVYaaOI-OM_000000_000010
nncEp3MmqAg_000004_000014
nt5sPExRJxQ_000003_000013
nuHQOJJYnzg_000021_000031
ny21UwIAD3w_000008_000018
o1tBfSsbmPI_000049_000059
o40xWNuIL_k_000446_000456
o5acDcC8dE8_000100_000110
o77OSviWmZ4_000024_000034
o8bfNeRvZMw_000000_000010
o90t2DTiUxU_000000_000010
oBYZWvlI8Uk_000025_000035
oC1fnjZ_B5M_000042_000052
oD32kA4GrGI_000200_000210
oGLY8G334yU_000225_000235
oI6Y8mSKVBI_000126_000136
oLK68Y8uo7I_000030_000040
oLVyGmqOhEM_000027_000037
oMsyPYxp-s4_000012_000022
oN4LWl_eShY_000002_000012
oNp6ajufLWQ_000003_000013
oPmDWRiKFDM_000007_000017
oQBzZdD3Q5Y_000037_000047
oSJw4wU7g4g_000002_000012
oVyDy6dzl2w_000035_000045
oWWbeXKBkOQ_000000_000010
oWu8y4uIDeg_000019_000029
oZOXBqobvcM_000214_000224
o_4eoqZUcSQ_000062_000072
oa-fNSpqgjg_000035_000045
oaK_EfFOb7o_000095_000105
oeJJ1eUpB4A_000001_000011
oeg6t8K-UHg_000108_000118
oj8BHQSSTfY_000094_000104
ol6K_Xwjqhg_000060_000070
omn_2FYAQUE_000099_000109
op_zoyTtfU4_000001_000011
oqP6vu5VZdE_000164_000174
ouadelKe68A_000041_000051
oz9QCbOELCI_000000_000010
ozLN6G20cUw_000000_000010
p1IFtd47Xk0_000081_000091
p1VKQa4N-hg_000000_000010
p241G64KaMc_000026_000036
p53DWSz4Dbc_000016_000026
p5PF28_OP9Q_000029_000039
p7Qrnl4QOMo_000114_000124
p7gsSdvZyG4_000230_000240
pA7DQshdwhk_000001_000011
pBIh13pvtMI_000161_000171
pDigrV-VcrE_000000_000010
pDkqekXopw8_000000_000010
pDm7er-ICm0_000004_000014
pGSmbztm5BY_000047_000057
pGYCxDoaS7M_000003_000013
pK3WLNU7pG0_000001_000011
pOenol-NMf8_000046_000056
pPPdPMYkX8Q_000568_000578
pUtL1BJ9vqY_000001_000011
pWtaQ74dOuQ_000003_000013
paf7thubVe0_000004_000014
pb4MLBdwP5s_000006_000016
phPQxjAGJ_E_000008_000018
pnWUDf7beiI_000033_000043
pnkjv0iGPpg_000017_000027
pnnQAIrLLBM_000025_000035
pqDJHqZvnsE_000004_000014
psB3bIQLv-w_003558_003568
psoO1gCswUU_000016_000026
pwCauzvBwJQ_000051_000061
pyuA1k77hs0_000003_000013
q1GijBRBqjE_000203_000213
q1dPggAZN9U_000280_000290
q3cFT1gZTrs_000000_000010
q4lB9EcvlcY_000000_000010
q4qIdf2CQ7c_000008_000018
q7575__5JHA_000190_000200
q9BU4Kw7EzU_000112_000122
qB5iyJ9eyjI_000018_000028
qCqiPd5NpKI_000014_000024
qDf8OoT3rAs_000013_000023
qDn6tvvHeU4_000004_000014
qGe_IvL9vAA_000028_000038
qMkTjFx6HFg_000034_000044
qPfr0lQLa7Y_000001_000011
qQMnDqeLvdY_000017_000027
qVySghDQ6c4_000225_000235
qXEvZ6hHtbY_000008_000018
qXQ2dFhOYVA_000014_000024
qXiANer0jyo_000072_000082
q_xCYRomGIc_000026_000036
q_xcFbj_J-o_000130_000140
qcP1mb1IjjI_000070_000080
qcl4X9wF3hM_000123_000133
qd94qxF_nX0_000037_000047
qdT6kXDzUEI_000159_000169
qe97_27v4Ic_000053_000063
qfTOBaT5Stg_000000_000010
qhobhBWLSHU_000172_000182
qiZ4_3ohWGk_000267_000277
qjGPz-JUAt0_000014_000024
qogFuIjHcIY_000046_000056
qot6Uptzf08_000010_000020
qt2poW_aals_000083_000093
qva3UxLEro8_000092_000102
qxGte9NisMA_000062_000072
qxyVUUJ-tnk_000074_000084
r-S-yYCxoy0_000003_000013
r-it2Ia1Ne4_000023_000033
r1YoMOovuX0_000001_000011
r2Zq0wIiMsg_000199_000209
r3BhwP95M3c_000011_000021
r7kq8tUrSVg_000001_000011
rAWdcGVhYcs_000012_000022
rAmTKnwQf0Q_000094_000104
rCfIxz4HJTk_000013_000023
rD0WlwuXTSc_000001_000011
rDcK1QPP4as_000007_000017
rFVlWfl8Ui4_000011_000021
rJCmRXTZxZ8_000000_000010
rK0iAWwgv_E_000063_000073
rK3ICGqTSow_000000_000010
rKgBicLoAP0_000014_000024
rLMyP3iw_gw_000029_000039
rO84cXU4JXE_000001_000011
rOzunI8WpMg_000051_000061
rSF6pT6HBC8_000019_000029
rShd8DyAJUQ_000012_000022
rTJAmzp2vQc_000008_000018
rUmNG1LkQrM_000005_000015
rVxhbVfpPWY_000010_000020
rWyQgWrSveg_000044_000054
rYKR2QkY2g4_000001_000011
rYOraVTyPOY_000008_000018
rZ2zyvfyoF0_000000_000010
rZ6RIhZMURg_000000_000010
r_JDloOtrNU_000031_000041
rasvhB1Oaic_000005_000015
rbPEdPW796c_000017_000027
rig5bcr8ukk_000029_000039
rmsX_XeS9yE_000018_000028
rrW71qKwekE_000222_000232
rrWTs4LG6c4_000012_000022
rrtRHaJMli4_000022_000032
rsItf2IPad8_000032_000042
rzk5d93Bsjo_000049_000059
s4eACl4iWLU_000003_000013
s5fM4X235ak_000128_000138
sBNgzMmWLuQ_000000_000010
sC6FnEYdBug_000000_000010
sCnyn1bww_Y_000000_000010
sD5ZNfR1qGY_000048_000058
sEBSlybSpmY_000885_000895
sEN_lFB9QGk_000009_000019
sE_ENRYHiZE_000210_000220
sFBmWX-CjFk_000004_000014
sH02kqv0160_000107_000117
sJ-xgDg5k08_000430_000440
sJ9aA_w87II_000047_000057
sNKWQOMrQXI_000049_000059
sQ6Mxhzy0OA_000195_000205
sQQ0J7HK2Xk_000055_000065
sQxPhp0Wi7o_000556_000566
sRNTS-EwCK8_000000_000010
sRgFQWByaDw_000199_000209
sSTHZHHp-_c_000073_000083
sWFRmD9Of4s_000221_000231
sZae_iCSYNo_000043_000053
sabTglWbZGQ_000045_000055
sbTH0fk6B5g_000063_000073
scqJhs3YXys_000205_000215
sfAE9hT30CY_000010_000020
sfi00mmMJ48_000009_000019
sgQCMZkIGp8_000108_000118
shyVV-GKVgE_000068_000078
sjEsaf50Uy4_000008_000018
sjaK2S68kIo_000033_000043
skN2MiCW14k_000047_000057
sp_tU9uE5sg_000001_000011
ssNgZfOQDfI_000091_000101
stX8Jh0Pufc_000000_000010
swHB8u3LYek_000007_000017
swa4TaqCXsw_000035_000045
swkOCAv0m1Q_000076_000086
sxYcn4THxTA_000002_000012
sy1gwWDxZXA_000057_000067
sy6aB2YYWDc_000242_000252
t0HzD_HD2lE_000005_000015
t34vMWNNX5M_000016_000026
t3H6eSbY37s_000018_000028
t3h2PvBUk3k_000003_000013
t4-dv6R6L2c_000011_000021
t4NeiqCFe5E_000049_000059
t6cToIQurTk_000003_000013
t8VooUITCBE_000000_000010
tBRGBVi7thQ_000023_000033
tBYysAW5lmA_000300_000310
tBp8VOT9aWE_000033_000043
tC0FRpt_sG8_000000_000010
tDX9c4VhoyE_000527_000537
tJz980bJ3UI_000065_000075
tMkQ2q9V3WE_000000_000010
tNeMAaQ_J9U_000004_000014
tNl_KSEOksY_000065_000075
tPj4Y9TP1dg_000006_000016
tPy3CQxfMZo_000176_000186
tREQGo8rNoA_000058_000068
tS7rbyWLP3k_000023_000033
tVRcBK5xt34_000018_000028
tX0uAdU6pgo_000032_000042
tZKnlxdhNbs_000011_000021
tceqzaja4NI_000194_000204
tcqZLCH3TUQ_000031_000041
td_0IbuuXzU_000001_000011
tdiuLmVuCKk_000007_000017
tdmsFCJhPos_000289_000299
tf1IjsajNGo_000006_000016
tf7_ETHgCgo_000030_000040
tfav_wCDdDs_000030_000040
tkdK61qwE8U_000229_000239
tlqrvjnyg6s_000000_000010
tnOBDqalweM_000353_000363
toHt6Emmh48_000024_000034
to_VOU_R8qw_000184_000194
tqYnx9DfMdw_000006_000016
ttBfQFfwOJ8_000002_000012
ttsCPzp217g_000063_000073
tv47n4W_Bgo_000033_000043
tvGgWlJTaGA_000057_000067
tzH_8dL83E0_000003_000013
u--x91dJeHU_000497_000507
u26Og_qW-Uc_000082_000092
u3bqtfosDs4_000131_000141
u49-LUHIB9Y_000028_000038
u4GCKovdoc8_000003_000013
u4Rm6srmIS8_000019_000029
u5pTi3pjt7Y_000035_000045
u5ynx8FusSA_000116_000126
u9QOGNycJpg_000014_000024
uC1M1zSP7Z0_000038_000048
uCczvuw-_aU_000000_000010
uDYHvt0M5Ko_000019_000029
uHR8pakSKkI_000055_000065
uJQ58k92Z4A_000080_000090
uKLbw4yKhmE_000118_000128
uMBxs4F5dwo_000018_000028
uSNosyZG_Ag_000000_000010
uWW1koicFec_000044_000054
ua6OLN1mbZE_000139_000149
ubEsdGYQRXs_000000_000010
udhU9ZoSp0w_000010_000020
uerArbKkQ2U_000079_000089
ukNrgVjfNUI_000157_000167
ukjsBgKTwTI_000000_000010
ulRzHOcDUgA_000010_000020
umuE9P0ntj4_000000_000010
unU0S5J9c0Y_000042_000052
unown5EJaGI_000275_000285
upcM9CTm-MQ_000006_000016
uqE1vbAmX1Q_000063_000073
uuHeuP-0WP0_000009_000019
uuOieuExzLQ_000000_000010
uvIc6Rv0AQk_000098_000108
uvjZWT-5e78_000221_000231
uxRlGWiGjD8_000013_000023
uyRnYGmK2XM_000020_000030
uz8NGRHEHKg_000005_000015
uzfmQ8RefVE_000004_000014
uzwcBTYabJQ_000000_000010
v-DVW_ntQuw_000002_000012
v-L-PJCRJdQ_000000_000010
v-r4QHr9EPQ_000000_000010
v1UEEaYF7NE_000061_000071
v2FaLi04hdI_000014_000024
v2Uysg_Sl70_000004_000014
v589n1cuWK0_000088_000098
v7WA2FqoLyI_000098_000108
v9A4fZkys7E_000016_000026
vAN64rVPFXY_000001_000011
vCQizeItNeg_000114_000124
vDFhp0G8EJ4_000100_000110
vHK9BhZM5gw_000034_000044
vHYJvPK3ygA_000028_000038
vJc_Yjqb5As_000024_000034
vJwOe_xs6yY_000089_000099
vJyV0KVf2E8_000014_000024
vM2S_DBykhU_000129_000139
vQOejiXxkFI_000016_000026
vUG_KzXd2M0_000017_000027
vVNkJYihVqQ_000230_000240
vVbsyFTGXnQ_000005_000015
vY77rUOOgwg_000033_000043
vYIcdhDqdYo_000000_000010
va1qhGYj7bg_000039_000049
vbqJPKUc6fk_000003_000013
vcxWclLxLO4_000662_000672
vfprsMxfi60_000000_000010
vhB6089Sp8k_000018_000028
vhR-Bom9Ols_000085_000095
vjeWTqkSd3s_000023_000033
vk1bQak4j-A_000026_000036
vkl6y-eyhJU_000016_000026
vl3FOqmdhlU_000017_000027
vpsHxcIzsgM_000000_000010
vtHctAgK8v8_000040_000050
vtPEWwtodCU_000131_000141
vtUhM_CYrEU_000153_000163
vtVtfv6mVOc_000000_000010
vx_dFYXS6oc_000167_000177
vyVoFY2fcv0_000007_000017
vzKHunvuJkE_000002_000012
w-JPLYwcocM_000050_000060
w2ZBOwBbMJM_000466_000476
w3Due3mBqkg_000009_000019
w48NvDRQh_c_000018_000028
w55eNmdFno8_000010_000020
w70wD6SZQQg_000555_000565
w94gtoDcu8c_000029_000039
w9SmBlskVww_000122_000132
wHfCt6kSbog_000030_000040
wHqgajEo27k_000226_000236
wIQfsICy_7E_000169_000179
wK52JoWfgtE_001130_001140
wKh5Fv3bqto_000018_000028
wKwmyVvK6G0_000016_000026
wLEhU2Tr3ns_000135_000145
wLUtnDVluFw_000190_000200
wNIbqO70I2E_000065_000075
wNbGlHPQrLs_000017_000027
wNikro0uPBI_000184_000194
wRhfL1mezec_000028_000038
wUaMMoLb7vM_000060_000070
wWPHodWC2DE_000008_000018
w_d4GpaumnI_000506_000516
wcPr6Vv3Jdw_000030_000040
wdki2CCOTkM_000020_000030
wj1Fyl62EYI_000043_000053
wk4pp5cdyOg_000156_000166
wrcevKGz3SU_000080_000090
wsKz6Y5xWOg_000002_000012
wuPEl6W2_iw_000025_000035
wuVwkF8dKVE_000004_000014
wzqwMOeDw5Q_000001_000011
x0W7F8pPfAE_000096_000106
x25xzRcgjo8_000066_000076
x345hHeAsGg_000164_000174
x3ruEMUxtAA_000005_000015
x4hVjTCYB0I_000064_000074
x742RioMb6U_000000_000010
x9gPevsxw8M_000003_000013
xAITnZcmFOw_000050_000060
xBMyBpRb-VE_000020_000030
xC4HlzegsyQ_000428_000438
xCvCjAuZ77c_000000_000010
xDVBrAIkU3I_000002_000012
xDopg0F_qjM_000056_000066
xDs42JiZSCE_000004_000014
xGKgpRSPV_I_000008_000018
xHP4gDpO8-s_000003_000013
xJFL9JB9Y9k_000207_000217
xKTjmCBd9to_000000_000010
xKTzJvhfpwQ_000000_000010
xKmkpXbjFHU_000112_000122
xLqqnSCvnUY_000081_000091
xMYh-Mr9zUM_000002_000012
xN1yaAZblpM_000000_000010
xQLZf-1ePZw_000029_000039
xRNf6AgOCQw_000035_000045
xVkobmoZnhE_000043_000053
xZq1mejKvAw_000009_000019
xaMOYJT7kyo_000021_000031
xbb8J2ZPs98_000039_000049
xd7KFXu3Htc_000003_000013
xdYC2-249K8_000065_000075
xihIy0IQn9I_000079_000089
xjmFceZhhpM_000007_000017
xlYGmQ6Iv5w_000166_000176
xm3vBKtMOtg_000065_000075
xmgpE8WGeSg_000174_000184
xn0mmEq9B50_000045_000055
xpFW8m5PZCA_000028_000038
xq67_EO-WkM_000192_000202
xqo5Ty7d5Jg_000001_000011
xrz_jkR3EDo_000113_000123
xsUjcTB5KVM_000004_000014
xtSBE8LFhXY_000029_000039
xwMJNeT-g9o_000000_000010
y-x3-VMjCQM_000091_000101
y2AGetPfUYU_000012_000022
y2BDpRfvNyw_000053_000063
y7qHuFAZkm4_000064_000074
y9sie789Vug_000006_000016
yBY4-HuOyaw_000139_000149
yDJxFbnDnRM_000116_000126
yErOeqOgef8_000024_000034
yGkAoxnV-Fw_000024_000034
yHfKiLtBaT0_000001_000011
yLz1Xq1Jdj0_000000_000010
yQbZzgswYOU_000015_000025
yUiLqNjMdFs_000045_000055
yX4IfOAat4s_000001_000011
yZ9hIqW4bRc_000101_000111
y_BODdC1t6k_000016_000026
yaFJMWNZcrc_000148_000158
yehcgTpo2aU_000085_000095
yix9uWnLOu4_000015_000025
ykxPuwaOheM_000018_000028
ymLtijBKN4k_000031_000041
yonU1pmOPa0_000000_000010
yrADpETYnUg_000093_000103
yt7gz8MP6eI_000065_000075
ytDQqVNcqrw_000041_000051
yzSRyYZfvBY_000030_000040
z-SHJLzY4p0_000001_000011
z2qG-TOSwqw_000023_000033
z44M0UkK92E_000000_000010
z6ICxIWAG1o_000275_000285
z6OjotkBuG4_000058_000068
z6Xahf4nv7U_000129_000139
z86aLRnFbqM_000004_000014
z8I2Fw6MyPE_000096_000106
z9Nh2tgzLog_000159_000169
z9w7JazuEOg_000017_000027
zE2Xpa8XAtE_000048_000058
zF0D2s38osA_000013_000023
zF9UIx2RubQ_000012_000022
zFGH_LjuHdo_000008_000018
zG5NtHmu_Ag_000000_000010
zGlVCVaT_mg_000257_000267
zHdMa_GD4Eg_000040_000050
zIUJu9A6ezQ_000003_000013
zL502B3VDuI_000093_000103
zP9hCiLYjZs_000029_000039
zVIk0_v7rdU_000062_000072
zWgjGsiLLYo_000025_000035
zZBT1-gGBfE_000098_000108
zZMTOuHWPIg_000304_000314
zaB4HGGT-q4_000028_000038
zc8Hodz3-QM_000031_000041
zdtA3Hnlkb8_000019_000029
zf5ka6yD-lw_000040_000050
zh7MwtHt3Fo_000003_000013
zhy6E6VRJLM_000069_000079
ziYgiV-5HuY_000012_000022
zjDdwq7A16o_000092_000102
zjJ9Nc3i5oU_000011_000021
zkGX3Th5jn0_000004_000014
zkXOcxGnUhs_000025_000035
znQNh7LjW-Q_000395_000405
znyAebKmXd4_000157_000167
zp2rMg-FF9E_000004_000014
zr6r1Wvb3lY_000119_000129
zsGeUrv3kro_000000_000010


==> anc/clip_ids/vatex_val_500.txt <==
-EY5C7ExBO4_000133_000143
-FOfyuyabWQ_000016_000026
-LsQK3zOcwo_000194_000204
-MUTGKtPyX0_000063_000073
-PCVHF3Kp3M_000169_000179
-Si5SfAGWek_000000_000010
-d7gxstQux4_000067_000077
-fvtIUVgGtc_000223_000233
-jOClYqKtE8_000003_000013
-mzTg9hPn5M_000096_000106
-pHrb1FLXfY_000011_000021
-u5A74I0--M_000012_000022
0-3yl2_Myso_000003_000013
0-NbSopwDlk_000094_000104
01BFInmg3Zs_000001_000011
08jcCNdrp4E_000044_000054
08qD_jd4qLY_000066_000076
0LY2o7pBVCo_000028_000038
0Q_QyVrbQKI_000015_000025
0S3itzH8NBU_000000_000010
0gZqPa1qo4s_000013_000023
0hDMPpYEJGM_000073_000083
11DNgvKLRHM_000078_000088
1EhggBBgtLo_000031_000041
1SzM6XlB81s_000000_000010
1bSCx4MNLCQ_000225_000235
1f5-tFExbC8_000194_000204
29TTD_YMKo8_000026_000036
29q6FLxl1sE_000007_000017
2E6ZLAK593E_000002_000012
2L8B__meOLE_000020_000030
2f1o8NBxqX0_000012_000022
2mgdkontHv4_000041_000051
2qo35QV3w-s_000017_000027
2ujJI-dSrG0_000145_000155
2wIcUAH9yaM_000024_000034
3-0GVIrNGMA_000144_000154
37k7DrOPzbw_000002_000012
38Jn4r_pcpg_000167_000177
3AsOzMAM91E_000004_000014
3DKts3D_pKM_000009_000019
3UQrEi-ysPg_000056_000066
3c0hLqxvSSI_000000_000010
3jx36HklC_Y_000067_000077
3l8tUCqavPM_000371_000381
4Ha63VZFRus_000024_000034
4aWiz5KPk3Q_000018_000028
4fRGzKO1KLU_000000_000010
4kVMBl8xi8Q_000179_000189
4lPNXqiS6d8_000045_000055
4oOO6LaveIg_000151_000161
4x0kKZY_IhE_000057_000067
53Vwv1bkDKI_000026_000036
58QjPoalXlg_000002_000012
5AqRrxvRC70_000025_000035
5Jf_z8s8ctU_000012_000022
5KdKOxhQ7-A_000000_000010
5dX6L6Gbum0_000000_000010
5irp8ASgdhQ_000029_000039
5l3BMPLhHdw_000045_000055
5s0Hr7dZRXU_000044_000054
5veWf2yfKmo_000001_000011
6BO6uYJmrMc_000021_000031
6E_Ypnfac-Y_000049_000059
6FiNye9H70M_000000_000010
6KbcDK8XE38_000035_000045
6ScXEmM8JO4_000145_000155
6_jfn-A9ouc_000116_000126
6b4f0Mn1wQY_000063_000073
6kkPlWASbbA_000368_000378
6r_gJEvwLeo_000033_000043
6yHTZHY8_3Y_000026_000036
77bGWKIfsvk_000061_000071
7COkxV_YfOU_000000_000010
7RhaencpYc8_000021_000031
7f6wiYZq9F4_000061_000071
7mP4mouloV0_000011_000021
7mPXFKpjo8s_000055_000065
81U0fikDyf8_000014_000024
83Rg7l7qNFU_000007_000017
8D-auRcxVRU_000001_000011
8KJMuJmcL9A_000334_000344
8Liu0YJGFkU_000070_000080
8SZHEgS1d50_000020_000030
8XOAea0tRyM_000004_000014
8nceWpmAE1c_000004_000014
8ohCeCwPHzU_000002_000012
8qReQWU-Ffg_000040_000050
8zS8NtvuVb4_000109_000119
91j4m3-Z4bs_000128_000138
98mvaWYf6n8_000000_000010
9HCV5IClP6U_000041_000051
9JonoONyXN0_000025_000035
9NPNUItYUCM_000131_000141
9j5QdwaK2gs_000009_000019
9nEHFb1mGuI_000058_000068
9p_oX_Dg3cw_000115_000125
9yPQHK-GXUs_000056_000066
9zIne0cmv4c_000432_000442
9zOx_IW_rAE_000031_000041
A2IbV23RY6s_000012_000022
AF75X7spaIg_000027_000037
AHEfmLAeDoc_000171_000181
B28a7A-YdLM_000025_000035
B3riQBJYQ4w_000442_000452
B613KXUnsPA_000042_000052
B6_StjRg53o_000002_000012
BFYBAg9fSL4_000388_000398
BM9Pb9WE4_k_000095_000105
BUGCRgcRnXg_000038_000048
BYoIZZLnizg_000008_000018
C-McLA2wB2w_000005_000015
C4G5Md3vDm8_000040_000050
C8FVw_u3-Sw_000000_000010
CGSKGAlTgCQ_000075_000085
COrYGNIyI7Y_000230_000240
CSMEQvz-OUc_000001_000011
CTtptzR-UOo_000028_000038
CXgv232iW3c_000002_000012
CZOroZ61VSg_000000_000010
C_QP4vOVTrE_000164_000174
CevURlCgDzs_000015_000025
CfeTpqt937k_000003_000013
D3EeiT6hZI4_000104_000114
DH_uqMhdyEk_000117_000127
DRTe1XdC4a8_000430_000440
DUmFFNmfgAg_000013_000023
DcYqRCy3LsI_000046_000056
E1nEWt5VZzY_000061_000071
E1v-Q_eyAng_000003_000013
E2nurDrtH4s_000011_000021
EEIAOp5gq2A_000001_000011
EJLELzXZ2iY_000125_000135
EP91m3H18FI_000014_000024
EPTwkPkjpwU_000087_000097
Ef40vujKnaU_000008_000018
Eks62nEKfH8_000066_000076
F5JTPUwBDw4_000405_000415
F6M8pFiD19E_000269_000279
F6ZLuarySKo_000136_000146
FASqToLwytk_000129_000139
Fux8UQlirtk_000214_000224
G4DepGkcNL8_000003_000013
G88xmYArd8o_000001_000011
G9zN5TTuGO4_000179_000189
GMPCgz48NOc_000022_000032
GMS4Wh88nZI_000064_000074
GWOHr1RViOo_000441_000451
GfMigQqZADw_000037_000047
GkkWbdydkPk_000014_000024
GyB_uay2KAw_000003_000013
GzlcYW2YF8o_000011_000021
H0_bZL1X1sk_000000_000010
H8WWknTZUmA_000016_000026
H8rMDUDnqTE_000032_000042
HPzAQ1aZrJA_000120_000130
HuVxgC3XBco_000040_000050
HyThLeZVMy8_000004_000014
IDh_IR5L3yk_000000_000010
IH7SR20aCuU_000089_000099
IZmQ1ndVmyc_000004_000014
IgKFqseG-9c_000004_000014
IhRi7odZ33s_000206_000216
IiATZMBx1eY_000032_000042
IkLW2Pox-nA_000000_000010
Im7rGy0xCaM_000009_000019
Iv0XyMqrnw8_000115_000125
J18Y0dxyENI_000010_000020
J25zE5V3_tw_000048_000058
J8ALRffvpoI_000002_000012
JB1EhW9z4Bg_000002_000012
JB_E1gg9_xE_000000_000010
JBmRfj_N6EA_000000_000010
JD8rlHvYdhk_000022_000032
JMqqfArdsek_000008_000018
JfIz0f8WCNM_000010_000020
K63iaVijIic_000000_000010
KCcgVHh1Uj4_000015_000025
KEmXl1GhSr4_000258_000268
KKFHlgwXljM_000011_000021
KT-D6Y7WbZY_000066_000076
KUPwOAgtqOo_000004_000014
KmvY_uWJj1A_000062_000072
KqDAM8_S0DU_000048_000058
Kr3sO1eqVEs_000069_000079
LCdm6pFrmtw_000015_000025
LFJmAbFVRvs_000303_000313
LYOtGZQa7NM_000036_000046
Lgtqpb-9rpY_000001_000011
M2DXKEp_u9U_000023_000033
MR3MIgaHo3A_000018_000028
MVQkQGdk_6k_000044_000054
MdTaasql4ro_000000_000010
Mf7NHE3AL0k_000004_000014
Mrlqkm6wzW0_000023_000033
Ms2iNKIsaXU_000050_000060
NHn-t_VarHg_000000_000010
NMd_TLbm9d8_000156_000166
Nb9tS5UreXk_000154_000164
Non2ilAY7_k_001000_001010
O0ymrFvrgYY_000130_000140
OEcySIVd0kM_000075_000085
OF-OZUe4GJc_000018_000028
OFqqZU0wIP0_000000_000010
OMK0OJ4f_TI_000000_000010
OjowI-z7-oo_000006_000016
Okh_ChYHLUI_000015_000025
OoEXx6d_65E_000038_000048
OopGmHDZI2M_000090_000100
PAJ3uH0tVc4_000025_000035
PMX5td5osN4_000017_000027
PcQ3hA5iOPM_000073_000083
Pg4VtQT5dAk_000004_000014
PmJW9OWTibQ_000230_000240
Pxj9gmt4PnM_000000_000010
Pze8HkKkFZ4_000000_000010
Q5YXwZAe4i0_000140_000150
Q80s-wLw6kA_000014_000024
Q8FlLIyZF50_000004_000014
QDUZ4L9gpP8_000317_000327
QHuP1FJ3CYQ_000002_000012
QJ5INsrj2ws_000023_000033
QLetV8C67GU_000006_000016
QlheJahkSpA_000058_000068
QtrShBu6bqA_000102_000112
QxXg5-gKH6I_000006_000016
R-icd8119D4_000026_000036
R4l6hWmfKqM_000006_000016
R5Cxx6Mr4c4_000044_000054
R8T2qwZt_Ng_000053_000063
REhRcS9YrzM_000019_000029
RFX6UWeTTtU_000007_000017
RGNxTr2vZ8o_000170_000180
RM4HvsOOp88_000002_000012
RQsiUIneI-I_000024_000034
RR74FLsoKdQ_000008_000018
RSQUOQGNgOI_000000_000010
RTX4BtNnhB4_000033_000043
RbpDta9EICM_000082_000092
RdMS6UcLIxo_000039_000049
RxO7IEU7_I8_000391_000401
Ry_mhLjzBDw_000004_000014
S0j2sci10qM_000001_000011
S7NEpkqr0Xc_000027_000037
S9nCwjMbbDk_000068_000078
SBHh3bkii70_000014_000024
SBnWW6zj4Rg_000031_000041
ShgajdY_h9I_000000_000010
SwdKVfwtSQw_000000_000010
T-VUucsteHE_000114_000124
T6bx9H6gL2I_000000_000010
TFxN_vrUEHM_000024_000034
TJZy6dUHBuc_000073_000083
T_DXCWsRAss_000084_000094
Td1A-OQM3fU_000002_000012
TpaHKH6UkDs_000304_000314
U3-QfUJWdno_000165_000175
U4lBS3FWvC0_000111_000121
U9n6IkNodZw_000009_000019
UAHoOHpQWlA_000053_000063
UE9J5oBICGo_000061_000071
UHxFMtrRbrE_000333_000343
UJ_d37kGlac_000061_000071
URLxWfi96Os_000029_000039
UgiK-i0EDWo_000470_000480
V0g0Ppf2ZDk_000000_000010
V1Q_OqnloNk_000001_000011
V8-rdFVhU6U_000096_000106
V9dbX7pxhNY_000006_000016
VCOx5pHG3Ho_000267_000277
VEKFBUXZgBY_000011_000021
VItOEgmBM3k_000052_000062
VLbQ2mlzL_Q_000037_000047
VkJHlcbwmIs_000129_000139
W2a23tVzanc_000018_000028
WFbgaU-7FcI_000006_000016
WFsMi09soZs_000002_000012
WU5KZsG_mQk_000483_000493
WXt6Xqc9st0_000011_000021
WY9TXZ2ODgw_000150_000160
WipdvBKvJJA_000004_000014
WsEfaI-2azs_000024_000034
WtnQKvOuukE_000081_000091
X2Eqh6yQMn0_000131_000141
X4qH1JT0L0k_000000_000010
X8Tzn9cdCiA_000043_000053
XJK56aFXndw_000004_000014
XOUMPB-p1Bw_000138_000148
XoGV-AYJjvo_000042_000052
Xqso_EmafEg_000003_000013
Xu2bCI2X3Rk_000004_000014
Y5tmFKGiFpo_000001_000011
YG8JiyFKQ9M_000094_000104
Yio9nO2UuuA_000052_000062
YyZgPnY6WRo_000012_000022
Z5ywBikWPqU_000045_000055
ZQFJQ_LYgE0_000041_000051
ZQihxHyTeCU_000098_000108
Zdj9dPccQWQ_000000_000010
Zj58slqEBAo_000276_000286
ZmvFrZKCxt0_000106_000116
ZnOGjbmb0HQ_000043_000053
Zrhf5rNcLcA_000055_000065
_6LbEATZ-jM_000045_000055
_CZuzcuFC8Q_000173_000183
_PdB7OGolCo_000191_000201
_QB3Wxlvgug_000349_000359
_UoN-y6SzjI_000004_000014
_ZIq66VAlJY_000064_000074
_dgXPUOaJAQ_000087_000097
_oHTPzXp6B4_000007_000017
_wl44BmkpWo_000036_000046
aBDUIoLRVXc_000004_000014
aCdGR9plu0w_000002_000012
aGO1jGrMDno_000174_000184
aYRujsj9Z_Q_000060_000070
afnPuk1rl_M_000097_000107
b8yf5J8knSk_000341_000351
bAar9lhU3-U_000031_000041
bHdGTlzuwRQ_000002_000012
bI6t7z9IYVQ_000006_000016
bInEaaZ2Vk8_000001_000011
bMCDoCW3GWY_000160_000170
bbZMxUKuKms_000293_000303
bkU7KncK3e0_000077_000087
bnSYqx_JBaI_000001_000011
c25IqRBGKlA_000004_000014
cMwJhIEqROM_000000_000010
caJ2hEQzGck_000002_000012
ctk0SJX19VQ_000066_000076
d5FWcjUn1xU_000064_000074
dzCGgQL7FIM_000597_000607
e4tW6VDoguY_000039_000049
e6nb7rmG-1s_000000_000010
eMhRkRpOEZw_000197_000207
eS85W-c8zf0_000063_000073
eWQWYDoLVXs_000195_000205
ee7IDIypJVk_000037_000047
eoGt3l3BZ7w_000163_000173
f34xVa4ZxhM_000025_000035
fBcKhmdWCvE_000012_000022
fJGdIH1Z2VE_000000_000010
fV2RqP9ZlSc_000197_000207
f_lSThX3i_A_000025_000035
fhzt3XSO9Ho_000046_000056
fjXcyV-6o8w_000052_000062
fzPQwAwCNUw_000152_000162
fzuw0Wp6dF8_000003_000013
gCGT2L5jJoo_000085_000095
gSxbTg_EGz4_000046_000056
gdOTaYjEomQ_000079_000089
h3wDKrgNzC8_000016_000026
h4U7QKd6i2M_000159_000169
h5rdfasvdso_000002_000012
hDazv00yz64_000545_000555
hJA9pbSKLyY_000046_000056
hOsqleKwqGo_000065_000075
hRQK0ToE90w_000375_000385
hbPpPCe6ou8_000038_000048
hh07FAbHKdw_000072_000082
hlCu89BsXNE_000226_000236
hy7xI8-xSOE_000031_000041
i6inXsFbPYA_000128_000138
i8BdqvdbqUw_000004_000014
iA5cJnFeM74_000012_000022
iFcUzlgCHcA_000000_000010
iI2n0LbAfZE_000012_000022
iTSs-4KVQVY_000027_000037
ihOTHLgvm8s_000031_000041
iusGKMd54jw_000099_000109
j-uDx-np0Sk_000342_000352
j-v9WpQtvT4_000001_000011
j4POnrecrIc_000113_000123
jCXAo7o_l_A_000017_000027
jGELYnCwxvQ_000077_000087
jOA98aXnzL8_000050_000060
jWbhG981nUI_000095_000105
jablL-kz594_000010_000020
k9-EFe0dAFo_000007_000017
kCk-RVcoR7g_000059_000069
kGWKUPfsBuY_000088_000098
kRdxCmOsY2Y_000003_000013
kh6KufiQW5A_000097_000107
kpcrsFCJMf4_000067_000077
kvhNRg4WFzA_000002_000012
l3BXqg2lP2k_000197_000207
l8QnGBveplU_000025_000035
lP45_ktmS1w_000016_000026
lPFtN6pPsE4_000099_000109
l_Kf-jpbF74_000118_000128
ls1fXwwHW3E_000000_000010
lsuyMZWr_Nw_000042_000052
mF5qk0efJbo_000000_000010
mM8A7RHUtlI_000064_000074
mRFEvyaSrMA_000003_000013
mSvYTWkVBJA_000008_000018
mX-UNI3_yao_000036_000046
meoWZ1SQ0Xo_000003_000013
mwKmET7GFNU_000022_000032
mwdx_T-wp58_000110_000120
mz4ruKFOHl0_000141_000151
n64kp3OZY6Q_000262_000272
n753IrV58Gk_000013_000023
n9il_C0dWbA_000000_000010
nEV0pNS02G8_000059_000069
nEnK1l8WzBo_000290_000300
nPKOfBLkLpw_000461_000471
nT6bAb_4HgY_000003_000013
nflG2ce8VY8_000294_000304
nj3KLfg5Kbg_000003_000013
nxDAt9SkPoA_000123_000133
o3UBHD3_j20_000076_000086
oCNdL39gLHY_000112_000122
omv7OtMt-BY_000030_000040
p3rqYRRe-R4_000097_000107
p7Yt39yhPvY_000075_000085
pRXZqHhCzwA_000045_000055
paxANprdjk0_000013_000023
q-QOU4kjUCQ_000001_000011
qVoiEgXxOTU_000001_000011
q_zCR9ITIrE_000006_000016
qb85QcvWIV4_000033_000043
qdBQF41I0Ck_000014_000024
qf8uVI5dcHo_000023_000033
r5NqGSZsN0E_000009_000019
r917E_NCmgo_000027_000037
rAnonbIcVuA_000009_000019
rLS3IgNROgo_000021_000031
rPiuBOZRLME_000005_000015
rS1NQ2dbuKk_000002_000012
rU26NkL_l5E_000355_000365
r_oia_3C3cg_000023_000033
rc3aO3TyAzg_000000_000010
roPDuB00CsM_000005_000015
rqgJzs2gctA_000005_000015
s1VemC8UQ9k_000090_000100
s8cxQ0a-KrE_000152_000162
sEw4ZBSbTzQ_000000_000010
sKgJFd0bMgg_000033_000043
sSX1KaKyrag_000007_000017
sWBgxj_eN4s_000004_000014
slw7UYOTO28_000023_000033
sy9T57J6qEg_000002_000012
t8C7jWkyaWg_000094_000104
tAn1JD4xFbc_000007_000017
tEhoqyS5vVc_000234_000244
tPvetT4bMy4_000015_000025
tRDLInPlu50_000071_000081
tSFY2jfmdt8_000028_000038
tXw9yni-OQo_000045_000055
t_E8gEnLtdY_000079_000089
tbel0sZp5f0_000000_000010
tfoXXE5Y6HA_000092_000102
tqyE7113p3w_000094_000104
tuNL5SzUJQ8_000015_000025
u4FnCFS_sxY_000000_000010
uLzU42YMPLw_000005_000015
uPVfS9Ojg_Q_000112_000122
uSf-fq6V5do_000001_000011
uhziJEu3Xmo_000026_000036
us_pXO_vwPc_000031_000041
vAYnEXOn3_Y_000009_000019
vcsdCDEG3QE_000047_000057
vgrr-N5x7kE_000035_000045
vk506HLk254_000000_000010
vuZswwfGT4I_000166_000176
w4KU248Q-J8_000000_000010
w8-DVGaU1Cg_000005_000015
wH0GUySIQ_s_000004_000014
wR3cCcmP0SQ_000028_000038
wUVxf6GUTHM_000019_000029
wW_7C1oqbLY_000029_000039
wXJShRNmthQ_000018_000028
wbqtzX2Mmc4_000033_000043
wgi2kzp1js8_000074_000084
whax73x_rh4_000001_000011
wr6g0JdgqME_000095_000105
wvHfex3XkB0_000049_000059
wvllHjzJn60_000004_000014
x70eTBUA1a0_000014_000024
xAncVGMs9Mo_000428_000438
xEpGKAotkEE_000002_000012
xEzld2jxP88_000100_000110
xNThuz-cw74_000002_000012
xO81JlPwed0_000100_000110
xUK01b0W4_I_000013_000023
xanjeblTOyc_000013_000023
xeZr-gqjBYY_000072_000082
xgeJ9BS46J4_000069_000079
xwKuZ811HRw_000558_000568
xzUBy5TAo6c_000063_000073
y9sW-lXZKEo_000011_000021
yCt9X4RGgrA_000091_000101
yIus7dY2BKU_000094_000104
ysIr-YTnCN8_000198_000208
ysXgEIDm3nY_000045_000055
z1DcfYXY8J0_000134_000144
z6-pJGerlv4_000072_000082
z80wikaqluw_000051_000061
zmDrZGRmHXM_000018_000028

